Analytic series expansion of the overlap reduction function for gravitational wave search with pulsar timing arrays

In our previous paper \cite{PTA1} we derived a generic expression for the pulse redshift the main observable for the Pulsar Timing Array (PTA) experiment for detection of gravitational waves for all possible polarizations induced by modifications of general relativity (GR). In this work we provide a generic expression of the overlap reduction function for PTA without using the short wavelength approximation for tensorial polarization. We are convinced, that the short wavelength approximation is not applicable to the overlap reduction function for PTA's, since the removal of the exponential terms in the integrand would lead to poles for $x, y$ and $l$ polarizations and discontinuities for $+$ and $\times$. In this work we provide a series expansion to calculate the integral exactly and investigate the behaviour of the series for short wavelength values via numerical evaluation of the analytical series. We find a disagreement for the limit of co-located pulsars with the Hellings \& Downs curve.

==> Convergence.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     73844,       2155]
NotebookOptionsPosition[     70066,       2095]
NotebookOutlinePosition[     70430,       2111]
CellTagsIndexPosition[     70387,       2108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Convergence", "Title",
 CellChangeTimes->{{3.79057568480371*^9, 
  3.790575714887377*^9}},ExpressionUUID->"d2cb4bc4-3f11-4fe3-9398-\
2634f5e385e4"],

Cell[CellGroupData[{

Cell["Absolute convergence", "Chapter",
 CellChangeTimes->{{3.780808484786458*^9, 
  3.780808490449477*^9}},ExpressionUUID->"19efaafe-14a3-4755-84cc-\
82145b444b94"],

Cell["The series in the residue consists of a sum of series.", "Text",
 CellChangeTimes->{{3.7905758897427273`*^9, 
  3.790575920867208*^9}},ExpressionUUID->"40a512ef-7268-4cb6-a0fc-\
8f8a3130005e"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
                RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             " ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], "[",
               "\[Phi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"j", ",", 
             RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+",
             "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
             "]"}], "-", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
             "]"}], "+", 
            RowBox[{"6", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
              "]"}]}], "+", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["h", "+"], 
            RowBox[{"j", ",", 
             RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[", 
           "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.790575808106566*^9, 3.7905758228104362`*^9}, {
  3.7905758678090267`*^9, 
  3.790575868535654*^9}},ExpressionUUID->"36435d18-6254-4650-8216-\
4115c27c01b5"],

Cell[CellGroupData[{

Cell["h-terms", "Subchapter",
 CellChangeTimes->{{3.790577436909308*^9, 
  3.7905774426678667`*^9}},ExpressionUUID->"1ccde117-6e0e-4b5a-9af2-\
b81b44905ec7"],

Cell["\<\
We are thus interested in the convergence of a general type of such a series.\
\
\>", "Text",
 CellChangeTimes->{{3.790575874926495*^9, 3.790575878982521*^9}, {
  3.790575923439684*^9, 
  3.790575951836425*^9}},ExpressionUUID->"2e89b7e2-4b3d-49da-a04f-\
be1ef9c12529"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["h", "+"], 
         RowBox[{"j", ",", 
          RowBox[{"m", "+", "l"}], ",", "s", ",", "t", ",", "N"}]], "[", 
        "\[Phi]", "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], 
         RowBox[{"m", "+", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
        RowBox[{"\[CapitalGamma]", "[", 
         FractionBox[
          RowBox[{"1", "+", "t"}], "2"], "]"}], 
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"m", "+", "l", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", 
                   "\[Phi]"}]], " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
            RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
           RowBox[{
            OverscriptBox[
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
              SubscriptBox["F", "2"]}], "~"], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"m", "+", "l", "+", 
               FractionBox[
                RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox[
                 RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}],
              ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "4"]}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                SuperscriptBox["Lb", "2"], "-", 
                RowBox[{"2", " ", "L", " ", "Lb", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], 
          "\[IndentingNewLine]", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
            RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
           RowBox[{
            OverscriptBox[
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
              SubscriptBox["F", "2"]}], "~"], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"m", "+", "l", "+", 
               FractionBox[
                RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox[
                 RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}],
              ",", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
            "]"}]}], "\[IndentingNewLine]", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"\[PlusMinus]", 
                 RowBox[{"(", 
                  RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ")"}]}], 
                "\[Phi]"}], "-", 
               RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
            RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
           RowBox[{
            OverscriptBox[
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
              SubscriptBox["F", "2"]}], "~"], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"m", "+", "l", "+", 
               FractionBox[
                RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox[
                 RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}],
              ",", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
            "]"}]}]}], ")"}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790575985683033*^9, 3.790575997858197*^9}, {
   3.7905761790739307`*^9, 3.790576224386983*^9}, 
   3.7905767300019283`*^9},ExpressionUUID->"0211dc56-f71a-450f-8408-\
7bfba5bd1391"],

Cell["This series can again be split into three of the same type.", "Text",
 CellChangeTimes->{{3.790576759303424*^9, 
  3.7905767838954782`*^9}},ExpressionUUID->"b7cb0884-ed97-42fc-9669-\
6a1042bbb406"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"\[CapitalGamma]", "[", 
        FractionBox[
         RowBox[{"1", "+", "t"}], "2"], "]"}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"m", "+", "l", "+", 
         FractionBox[
          RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
       SuperscriptBox["x", 
        RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
       RowBox[{
        OverscriptBox[
         RowBox[{
          SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
          SubscriptBox["F", "2"]}], "~"], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"m", "+", "l", "+", 
           FractionBox[
            RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "1"}], ",", 
           RowBox[{"m", "+", "l", "+", 
            FractionBox[
             RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
         ",", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}]}], "]"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.790577137365123*^9, 3.790577193525128*^9}, 
   3.7905773436889553`*^9},ExpressionUUID->"33c096fa-8df5-48f0-ad3e-\
e0f126751b09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New Try", "Chapter",
 CellChangeTimes->{{3.790579392050458*^9, 
  3.790579394467156*^9}},ExpressionUUID->"96e24404-7f8a-4fae-9f67-\
166a54e2359c"],

Cell["New try:", "Text",
 CellChangeTimes->{{3.780634552765576*^9, 3.780634557716905*^9}},
 FontColor->RGBColor[
  0, 0.67, 0],ExpressionUUID->"fee74dbc-7894-4c0d-ba6c-0dbd7c10db9c"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
       SuperscriptBox["x", 
        RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
       RowBox[{"\[CapitalGamma]", "[", 
        FractionBox[
         RowBox[{"1", "+", "t"}], "2"], "]"}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"m", "+", "l", "+", 
         FractionBox[
          RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
       RowBox[{
        OverscriptBox[
         RowBox[{
          SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
          SubscriptBox["F", "2"]}], "~"], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"m", "+", "l", "+", 
           FractionBox[
            RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "1"}], ",", 
           RowBox[{"m", "+", "l", "+", 
            FractionBox[
             RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
         ",", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}]}], 
        "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[ImaginaryI]", "2"], ")"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
         SuperscriptBox["x", 
          RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "t"}], "2"], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "i"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"m", "+", "l"}], ")"}]}], "+", "N", "+", "s"}], "2"],
              "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i"}], ")"}], 
              "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "t", "+", 
                 RowBox[{"2", " ", "i"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"m", "+", "l"}], ")"}]}], "+", "N", "+", "s"}], 
                ")"}]}], "]"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], ")"}], "i"], 
            RowBox[{"i", "!"}]]}]}]}]}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"for", " ", "x"}], "\[Element]", "\[DoubleStruckCapitalR]"}], ",",
    " ", 
   RowBox[{"s", "\[Element]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "3"}], "}"}]}], ",", " ", 
   RowBox[{"t", "\[Element]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], ",", " ", 
   RowBox[{"N", "\[Element]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "6"}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{"\[LeftBracketingBar]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[ImaginaryI]", "2"], ")"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
         SuperscriptBox["x", 
          RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "t"}], "2"], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"Gamma", "[", 
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "i"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"m", "+", "l"}], ")"}]}], "+", "N", "+", "s"}], "2"],
              "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i"}], ")"}], 
              "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "t", "+", 
                 RowBox[{"2", " ", "i"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"m", "+", "l"}], ")"}]}], "+", "N", "+", "s"}], 
                ")"}]}], "]"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], ")"}], "i"], 
            RowBox[{"i", "!"}]]}]}]}]}]}]}]}], "\[RightBracketingBar]"}]}], 
  "     ", "|", 
  RowBox[{"n", "!=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"n", "+", "1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
      RowBox[{"j", "+", "N"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "m"}], "-", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", 
               FractionBox[
                RowBox[{"1", "+", "N", "+", "s"}], "2"], "+", "i"}], "]"}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
               "j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox[
                 RowBox[{"t", "+", "N", "+", "s"}], "2"], "+", "i", "+", 
                "1"}], "]"}]}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}], 
          "\[RightBracketingBar]"}]}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.780399167769217*^9, 3.780399261933465*^9}, {
   3.780399622300172*^9, 3.780399630610696*^9}, {3.7803996743109407`*^9, 
   3.780399702625968*^9}, {3.7804003035210323`*^9, 3.7804004328910933`*^9}, {
   3.780400519507378*^9, 3.780400534242794*^9}, {3.7804006799655457`*^9, 
   3.780400680871209*^9}, 3.7905802379325237`*^9, {3.790580287551371*^9, 
   3.790580494560677*^9}, {3.7905805317440577`*^9, 3.7905805374953136`*^9}, {
   3.79058062356113*^9, 3.790580626944515*^9}, {3.7905808230277653`*^9, 
   3.790580867737342*^9}, {3.790582081797789*^9, 3.790582108274241*^9}, {
   3.790585335848514*^9, 3.790585346878181*^9}, {3.790585393708515*^9, 
   3.79058542972578*^9}, {3.790676589879591*^9, 
   3.790676609544237*^9}},ExpressionUUID->"c8ea386b-cc40-4405-91fb-\
10508bb47d0d"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"n", "+", 
     FractionBox["1", "2"]}], "]"}], "=", 
   RowBox[{
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "n"}], ")"}], "!"}], 
     RowBox[{
      SuperscriptBox["4", "n"], 
      RowBox[{"n", "!"}]}]]}]}],
  FontWeight->"Bold"]], "DisplayFormula",
 CellChangeTimes->{{3.780639302419194*^9, 3.7806393036914663`*^9}, {
  3.780641573866391*^9, 3.780641615226564*^9}, {3.7806541649023027`*^9, 
  3.7806542140011663`*^9}, {3.7806571388061666`*^9, 3.780657150215762*^9}, {
  3.7905879293283253`*^9, 3.790587932228903*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"20fa92e0-b30a-4388-a10c-90eec6a549f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"m", "+", "l", "+", 
    FractionBox[
     RowBox[{"1", "+", "N", "+", "s"}], "2"], "+", "i", "-", "1"}], "=", 
   RowBox[{":", 
    RowBox[{"n", "\[Element]", "\[DoubleStruckCapitalZ]"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"since", "  ", "s"}], "\[Element]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3"}], "}"}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.7905858061477013`*^9, 3.790585813548271*^9}, {
  3.7905858817870893`*^9, 3.790585934612402*^9}, {3.790587560127028*^9, 
  3.790587565440229*^9}, {3.790588649864189*^9, 3.790588650005454*^9}, {
  3.7905890005137167`*^9, 3.7905890088318768`*^9}, {3.790589603628673*^9, 
  3.79058960687875*^9}},ExpressionUUID->"c8de4af1-e59b-4c6a-95fc-\
6dbe7f1aaeab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "+", "l", "+", 
    FractionBox[
     RowBox[{"t", "+", "N", "+", "s"}], "2"], "+", "i", "+", "1"}], "=", 
   RowBox[{
    RowBox[{"n", "+", 
     FractionBox[
      RowBox[{"t", "+", "s"}], "2"], "+", "2"}], "=", 
    RowBox[{"n", "+", 
     FractionBox["t", "2"], "+", "S", "+", 
     FractionBox["1", "2"]}]}]}], ",", "  ", 
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"s", "+", "1"}], "2"], "+", "1"}], "\[Element]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"z", "+", "1"}], "]"}], "=", 
   RowBox[{"z", " ", 
    RowBox[{"\[CapitalGamma]", "[", "z", "]"}]}]}], ",", " ", 
  RowBox[{
   StyleBox[
    SubscriptBox[
     RowBox[{"(", "x", ")"}], "n"],
    FontWeight->"Bold",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox["=",
    FontWeight->"Bold",
    FontColor->RGBColor[0, 0, 1]], 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"x", 
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "\[Ellipsis]", 
       RowBox[{"(", 
        RowBox[{"x", "-", "n", "+", "1"}], ")"}]}],
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], ":", "  ", 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"n", "+", 
       FractionBox["t", "2"], "+", "S", "+", 
       FractionBox["1", "2"]}], "]"}]}], "=", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["t", "2"], "+", "S", "+", 
        FractionBox["1", "2"]}], ")"}], 
      RowBox[{
       FractionBox["t", "2"], "+", "S", "+", "1"}]], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"n", "+", 
       FractionBox["1", "2"]}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"n", "+", "1"}], "]"}], 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "+", 
       FractionBox["t", "2"], "+", "S", "+", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{
      FractionBox["t", "2"], "+", "S", "+", "1"}]], 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"n", "+", 
      FractionBox["1", "2"]}], "]"}]}]], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"n", "+", "1"}], "]"}], 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
     
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["t", "2"], "+", "S", "+", 
        FractionBox["1", "2"]}], ")"}], 
      RowBox[{
       FractionBox["t", "2"], "+", "S", "+", "1"}]], 
     SqrtBox["\[Pi]"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "n"}], ")"}], "!"}], 
      RowBox[{
       SuperscriptBox["4", "n"], 
       RowBox[{"n", "!"}]}]]}]], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", "n"], 
     SuperscriptBox[
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"n", "+", "1"}], "]"}], "2"]}], 
    RowBox[{
     SqrtBox["\[Pi]"], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
     
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["t", "2"], "+", "S", "+", 
        FractionBox["1", "2"]}], ")"}], 
      RowBox[{
       FractionBox["t", "2"], "+", "S", "+", "1"}]], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "1"}], "]"}]}]]}]}]}], "DisplayFormula",
 CellChangeTimes->{
  3.790582263673149*^9, 3.790582306979025*^9, {3.7905847789431257`*^9, 
   3.7905848225646133`*^9}, {3.7905848717525587`*^9, 3.7905849405646143`*^9}, 
   3.790585114784231*^9, {3.790585724259986*^9, 3.790585740573234*^9}, {
   3.79058582797515*^9, 3.790585833224599*^9}, {3.790586049179805*^9, 
   3.790586050333959*^9}, {3.790586089713684*^9, 3.7905861211410303`*^9}, {
   3.790586217998884*^9, 3.790586241111155*^9}, {3.7905863242081423`*^9, 
   3.7905863794310017`*^9}, {3.790586456716898*^9, 3.790586500281274*^9}, {
   3.790586582493804*^9, 3.790586584553011*^9}, {3.790586821326686*^9, 
   3.7905868368622837`*^9}, {3.7905870977076797`*^9, 
   3.7905870978629093`*^9}, {3.7905871295033207`*^9, 
   3.7905871766165657`*^9}, {3.79058751853542*^9, 3.790587545912472*^9}, {
   3.7905877693654127`*^9, 3.7905878001368*^9}, {3.7905879460201197`*^9, 
   3.790587966785191*^9}, {3.790588054328615*^9, 3.79058818716805*^9}, {
   3.790588224833989*^9, 3.790588225823779*^9}, {3.790588662975659*^9, 
   3.790588691401667*^9}, {3.790588732958819*^9, 3.7905887841214733`*^9}, {
   3.790588834574087*^9, 3.790588864647419*^9}, {3.7905888970279827`*^9, 
   3.790588979087287*^9}, 3.7905890466974163`*^9, 3.790589373265654*^9, {
   3.790589616357071*^9, 3.7905896592266827`*^9}, {3.7905896993309937`*^9, 
   3.790589728418653*^9}},ExpressionUUID->"161f2b4a-d0e0-4976-b076-\
62e115172b58"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", "x", "]"}], 
        RowBox[{"\[CapitalGamma]", "[", "y", "]"}]}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"x", "+", "y"}], "]"}]], "~", 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"x", "-", 
         FractionBox["1", "2"]}]], 
       SuperscriptBox["y", 
        RowBox[{"y", "-", 
         FractionBox["1", "2"]}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], 
       RowBox[{"x", "+", "y", "-", 
        FractionBox["1", "2"]}]]]}]}], " ", ",", " ", "x", ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"\[Infinity]", "  ", "|", 
     RowBox[{
      RowBox[{"Stirling", "'"}], "s", " ", "approximation"}]}]}]}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"x", ",", "x"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[CapitalGamma]", "[", "x", "]"}], "2"], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"2", "x"}], "]"}]], "~", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["x", 
        RowBox[{"x", "-", 
         FractionBox["1", "2"]}]], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "x"}], ")"}], 
      RowBox[{
       RowBox[{"2", "x"}], "-", 
       FractionBox["1", "2"]}]]]}]}],
  FontWeight->"Bold"]}], "DisplayFormula",
 CellChangeTimes->{{3.780639302419194*^9, 3.7806393036914663`*^9}, {
  3.780641573866391*^9, 3.780641615226564*^9}, {3.7806541649023027`*^9, 
  3.7806542140011663`*^9}, {3.7806571388061666`*^9, 3.780657150215762*^9}, {
  3.7905879293283253`*^9, 3.790587932228903*^9}, {3.790588420386025*^9, 
  3.7905885192719603`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"7b859361-0db1-4149-b3f1-8ca361acb16a"],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", "n"], 
     SuperscriptBox["n", "2"], 
     SuperscriptBox[
      RowBox[{"\[CapitalGamma]", "[", "n", "]"}], "2"]}], 
    RowBox[{
     SqrtBox["\[Pi]"], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
     
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["t", "2"], "+", "S", "+", 
        FractionBox["1", "2"]}], ")"}], 
      RowBox[{
       FractionBox["t", "2"], "+", "S", "+", "1"}]], "2", "n", " ", 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"2", "n"}], "]"}]}]], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", "n"], "n", " ", 
     RowBox[{"B", "[", 
      RowBox[{"n", ",", "n"}], "]"}]}], 
    RowBox[{"2", 
     SqrtBox["\[Pi]"], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
     
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", 
        FractionBox["t", "2"], "+", "S", "+", 
        FractionBox["1", "2"]}], ")"}], 
      RowBox[{
       FractionBox["t", "2"], "+", "S", "+", 
       "1"}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"~", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", "n"], "n", " ", 
    SqrtBox[
     RowBox[{"2", "\[Pi]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["n", 
        RowBox[{"n", "-", 
         FractionBox["1", "2"]}]], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "n"}], ")"}], 
      RowBox[{
       RowBox[{"2", "n"}], "-", 
       FractionBox["1", "2"]}]]]}], 
   RowBox[{"2", 
    SqrtBox["\[Pi]"], 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], "]"}], 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "+", 
       FractionBox["t", "2"], "+", "S", "+", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{
      FractionBox["t", "2"], "+", "S", "+", "1"}]]}]]}]}], "DisplayFormula",
 CellChangeTimes->{{3.7905885632357273`*^9, 3.790588623892207*^9}, {
  3.790589499064535*^9, 3.790589517384017*^9}, {3.7905897758964443`*^9, 
  3.790589811123864*^9}, {3.790589885064786*^9, 3.790589923176984*^9}, {
  3.790589997549274*^9, 
  3.790590004393922*^9}},ExpressionUUID->"b90bbe00-405c-4b07-9da6-\
33c43c361caf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["4", "n"], "n", " ", 
    SqrtBox[
     RowBox[{"2", "\[Pi]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["n", 
        RowBox[{"n", "-", 
         FractionBox["1", "2"]}]], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "n"}], ")"}], 
      RowBox[{
       RowBox[{"2", "n"}], "-", 
       FractionBox["1", "2"]}]]]}], 
   RowBox[{"2", 
    SqrtBox["\[Pi]"], 
    RowBox[{"Gamma", "[", 
     RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i", "+", "1"}], 
     "]"}]}]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.790589982253533*^9, 3.790589985897048*^9}, 
   3.7905900208860197`*^9, {3.790590320355462*^9, 3.790590346415049*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"71d0cbe7-f910-4bc3-adfb-78efa134a915"],

Cell[BoxData[
 FractionBox[
  SqrtBox["n"], 
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "+", "i", "+", "j", "+", "l", "+", "m", "+", "N"}], 
   "]"}]]], "Output",
 CellChangeTimes->{
  3.790590021915308*^9, {3.790590324471319*^9, 3.790590347722912*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"faded512-2baf-46ec-9981-de8dd0013e96"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SqrtBox["n"], 
    RowBox[{"n", "+", 
     FractionBox["1", "2"]}]], "<", 
   FractionBox[
    SqrtBox["n"], "n"]}], "=", 
  FractionBox["1", 
   SqrtBox["n"]]}]], "DisplayFormula",
 CellChangeTimes->{{3.7905911457301273`*^9, 
  3.79059118743808*^9}},ExpressionUUID->"85b25f51-233b-48d2-b368-\
64f867a8c443"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SqrtBox["n"], 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"1", "+", "i", "+", "j", "+", "l", "+", "m", "+", "N"}], "]"}], 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", 
         FractionBox["t", "2"], "+", "S", "+", 
         FractionBox["1", "2"]}], ")"}], 
       RowBox[{
        FractionBox["t", "2"], "+", "S", "+", "1"}]]}]], "<", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"1", "+", "i", "+", "j", "+", "l", "+", "m", "+", "N"}], "]"}], 
      SqrtBox["n"], 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", 
         FractionBox["t", "2"], "+", "S", "+", 
         FractionBox["1", "2"]}], ")"}], 
       RowBox[{
        FractionBox["t", "2"], "+", "S"}]]}]]}], "=", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"1", "+", "i", "+", "j", "+", "l", "+", "m", "+", "N"}], "]"}], 
     
     SqrtBox[
      RowBox[{"m", "+", "l", "+", 
       FractionBox[
        RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"m", "+", "l", "+", 
        FractionBox[
         RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], ")"}], 
      RowBox[{
       FractionBox["t", "2"], "+", "S"}]]}]]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.79059003496668*^9, 3.790590047736412*^9}, {
  3.790590534929788*^9, 3.790590538677149*^9}, {3.790590824273431*^9, 
  3.790590885500942*^9}, {3.790591204356868*^9, 
  3.790591245665782*^9}},ExpressionUUID->"33923e9b-dbb3-496a-9160-\
d30c9fd384db"],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   RowBox[{"(", 
    RowBox[{"n", "+", 
     FractionBox["t", "2"], "+", "S", "+", 
     FractionBox["1", "2"]}], ")"}], 
   RowBox[{
    FractionBox["t", "2"], "+", "S", "+", "1"}]], "=", 
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"m", "+", "l", "+", 
      FractionBox[
       RowBox[{"1", "+", "N", "+", "s"}], "2"], "+", "i", "-", "1", "+", 
      FractionBox["t", "2"], "+", "S", "+", 
      FractionBox["1", "2"]}], ")"}], 
    RowBox[{
     FractionBox["t", "2"], "+", "S", "+", "1"}]], "=", 
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"m", "+", "l", "+", 
      FractionBox[
       RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], ")"}], 
    RowBox[{
     FractionBox["t", "2"], "+", "S", "+", "1"}]]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.7905906944030952`*^9, 
  3.7905907663716583`*^9}},ExpressionUUID->"55d95228-d362-4196-9bf0-\
4e0ee22ebc14"],

Cell[BoxData[{
 RowBox[{"\[Ellipsis]", "<", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
      RowBox[{"j", "+", "N"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "m"}], "-", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{
               "1", "+", "i", "+", "j", "+", "l", "+", "m", "+", "N"}], "]"}], 
              SqrtBox[
               RowBox[{"m", "+", "l", "+", 
                FractionBox[
                 RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "l", "+", 
                 FractionBox[
                  RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", 
                 "S"}], ")"}], 
               RowBox[{
                FractionBox["t", "2"], "+", "S"}]]}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}], 
          "\[RightBracketingBar]"}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"0", "\[LessEqual]", 
   RowBox[{"m", "+", "l"}], "\[LessEqual]", 
   RowBox[{"k", "+", "j", "-", "k"}]}], "=", "j"}], "\[IndentingNewLine]", 
 RowBox[{"<", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
      RowBox[{"j", "+", "N"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "m"}], "-", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"1", "+", "i", "+", "j", "+", "N"}], "]"}], 
              SqrtBox[
               RowBox[{
                FractionBox[
                 RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", 
                 "S"}], ")"}], 
               RowBox[{
                FractionBox["t", "2"], "+", "S"}]]}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}], 
          "\[RightBracketingBar]"}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
      RowBox[{"j", "+", "N"}]], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"1", "+", "i", "+", "j", "+", "N"}], "]"}], 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
            ")"}], 
           RowBox[{
            FractionBox["t", "2"], "+", "S"}]]}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox["x", "2"], "\[RightBracketingBar]"}], 
          RowBox[{"m", "+", "l"}]]}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790590147480698*^9, 3.7905901726820374`*^9}, 
   3.79059099468388*^9, {3.790591257469524*^9, 3.790591266960725*^9}, {
   3.790591301268203*^9, 3.790591344707951*^9}, {3.79059150949676*^9, 
   3.790591545536078*^9}, {3.790591879841978*^9, 
   3.790591880920133*^9}},ExpressionUUID->"28d2a486-c4fd-4f8c-a510-\
28c61ff3c465"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"l", "=", "0"}], 
    RowBox[{"j", "-", "k"}]], 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\[LeftBracketingBar]", 
      FractionBox["x", "2"], "\[RightBracketingBar]"}], "l"], 
    SuperscriptBox["1", 
     RowBox[{"j", "-", "k", "-", "l"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.780401070538673*^9, 3.780401152883511*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b60890a3-fe3f-4d8c-a8ee-8143f8394e72"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"\[LeftBracketingBar]", 
     FractionBox["x", "2"], "\[RightBracketingBar]"}]}], ")"}], 
  RowBox[{"j", "-", "k"}]]], "Output",
 CellChangeTimes->{{3.780401105449274*^9, 3.780401153633656*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"972b88a7-be06-4ead-95c1-92374d0e68bb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
      RowBox[{"j", "+", "N"}]], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"1", "+", "i", "+", "j", "+", "N"}], "]"}], 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
            ")"}], 
           RowBox[{
            FractionBox["t", "2"], "+", "S"}]]}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox["x", "2"], "\[RightBracketingBar]"}]}], ")"}], "k"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox["x", "2"], "\[RightBracketingBar]"}]}], ")"}], 
        RowBox[{"j", "-", "k"}]]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
      RowBox[{"j", "+", "N"}]], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"1", "+", "i", "+", "j", "+", "N"}], "]"}], 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
            ")"}], 
           RowBox[{
            FractionBox["t", "2"], "+", "S"}]]}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[LeftBracketingBar]", 
          FractionBox["x", "2"], "\[RightBracketingBar]"}]}], ")"}], 
       "j"]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   SuperscriptBox[
    RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "j"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[LeftBracketingBar]", 
         FractionBox["x", "2"], "\[RightBracketingBar]"}]}], ")"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"1", "+", "i", "+", "j", "+", "N"}], "]"}], 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
            ")"}], 
           RowBox[{
            FractionBox["t", "2"], "+", "S"}]]}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], 
      "\[RightBracketingBar]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   SuperscriptBox[
    RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"1", "+", "i", "+", "j", "+", "N"}], "]"}], 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
            ")"}], 
           RowBox[{
            FractionBox["t", "2"], "+", "S"}]]}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], 
      "\[RightBracketingBar]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   SuperscriptBox[
    RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
           ")"}], 
          RowBox[{
           FractionBox["t", "2"], "+", "S"}]]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           SuperscriptBox["x", "2"]}], ")"}], "i"], 
        RowBox[{"i", "!"}]]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "2"}], "\[Infinity]"], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"1", "+", "i", "+", "j", "+", "N"}], 
        "]"}]]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{
  3.790591588965188*^9, {3.7905916381138897`*^9, 3.7905916524010763`*^9}, {
   3.7905916889133453`*^9, 3.790591697213369*^9}, {3.7905918993249083`*^9, 
   3.790591951491798*^9}, {3.790592018793313*^9, 3.7905920911737957`*^9}, {
   3.790592126623653*^9, 3.790592157943775*^9}, {3.79059223101929*^9, 
   3.790592250268527*^9}, {3.7905923062351723`*^9, 3.790592344339611*^9}, 
   3.790853553718889*^9},ExpressionUUID->"1c213902-d95c-4578-9591-\
ebdb8899fcb2"],

Cell["Stirling\[CloseCurlyQuote]s formula", "Text",
 CellChangeTimes->{{3.780659300862927*^9, 3.780659314904705*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a946f12e-e41c-46d0-b8a1-a8251b4f6730"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"z", "+", "1"}], "]"}], "~", 
   SqrtBox[
    RowBox[{"2", "\[Pi]", " ", "z"}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["z", "\[ExponentialE]"], ")"}], "z"]}]], "DisplayFormula",
 CellChangeTimes->{{3.780659217252252*^9, 3.780659269901802*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a03c5c70-a3ef-42e4-b2ff-6cc79608dbfe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"~", 
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}]}], 
  SuperscriptBox[
   RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    RowBox[{"\[LeftBracketingBar]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
          ")"}], 
         RowBox[{
          FractionBox["t", "2"], "+", "S"}]]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], ")"}], "i"], 
       RowBox[{"i", "!"}]]}], "\[RightBracketingBar]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "\[Infinity]"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", "1"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "N"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"i", "+", "j", "+", "N"}], "\[ExponentialE]"], ")"}], 
        RowBox[{
        "i", "+", "j", "+", "N"}]]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   SuperscriptBox[
    RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
           ")"}], 
          RowBox[{
           FractionBox["t", "2"], "+", "S"}]]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           SuperscriptBox["x", "2"]}], ")"}], "i"], 
        RowBox[{"i", "!"}]]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "2"}], "\[Infinity]"], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"2", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", "N"}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"j", "+", "N"}], "\[ExponentialE]"], ")"}], 
         RowBox[{"j", "+", "N"}]]}]]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790592439924776*^9, 3.790592443354559*^9}, {
  3.7905925762085333`*^9, 3.7905926018268957`*^9}, {3.790592728475051*^9, 
  3.7905927580308113`*^9}},ExpressionUUID->"f10de525-96e0-4bb9-8484-\
40747cf0b549"],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "cut"], TraditionalForm]],ExpressionUUID->
  "5e11f769-4290-4ce1-b517-3da0fc3773ab"],
 " \[GreaterGreater]1 the restterm of the series asymtotically becomes ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["N", "cut"]}], TraditionalForm]],ExpressionUUID->
  "bc6f2a1f-1156-4488-bdf9-4961218dc0ca"],
 " = Nc)"
}], "Text",
 CellChangeTimes->{{3.790592856681634*^9, 3.790592873704097*^9}, {
  3.790592911095302*^9, 3.79059300726693*^9}, {3.790593131177188*^9, 
  3.790593132624645*^9}, {3.790594532598735*^9, 
  3.790594541783309*^9}},ExpressionUUID->"a1e2e11d-ddc1-4c13-9b6f-\
cafc77cbd2d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"~", 
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}]}], 
  SuperscriptBox[
   RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    RowBox[{"\[LeftBracketingBar]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
          ")"}], 
         RowBox[{
          FractionBox["t", "2"], "+", "S"}]]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], ")"}], "i"], 
       RowBox[{"i", "!"}]]}], "\[RightBracketingBar]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "Nc"}], "\[Infinity]"], " ", 
     FractionBox[
      RowBox[{"j", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"2", "\[Pi]", " ", "j"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["j", "\[ExponentialE]"], ")"}], 
        "j"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"~", 
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}]}], 
  SuperscriptBox[
   RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    RowBox[{"\[LeftBracketingBar]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"N", "+", "s", "-", "1"}], "2"], "+", "i"}]], 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"N", "+", "s", "+", "t"}], "2"], "+", "i", "+", "S"}], 
          ")"}], 
         RowBox[{
          FractionBox["t", "2"], "+", "S"}]]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], ")"}], "i"], 
       RowBox[{"i", "!"}]]}], "\[RightBracketingBar]"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "Nc"}], "\[Infinity]"], " ", 
     FractionBox[
      RowBox[{"j", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
      RowBox[{"j", "!"}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   SuperscriptBox[
    RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "N"], 
   SuperscriptBox["\[ExponentialE]", 
    SuperscriptBox["x", "2"]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "Nc"}], "\[Infinity]"], " ", 
    FractionBox[
     RowBox[{"j", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
     RowBox[{"j", "!"}]]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790593018686791*^9, 3.790593125073618*^9}, {
   3.79059455334641*^9, 3.790594554395063*^9}, {3.790594702189808*^9, 
   3.7905947065085993`*^9}, {3.790673889647313*^9, 3.790673936541576*^9}, 
   3.790853934980218*^9},ExpressionUUID->"7810a110-8dda-42b7-8780-\
1dc7452e414e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "Nc"}], "\[Infinity]"], " ", 
     FractionBox[
      RowBox[{"j", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"2", "x"}], "\[RightBracketingBar]"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "j"]}], 
      RowBox[{"j", "!"}]]}], "//", "FullSimplify"}], ",", 
   RowBox[{"Nc", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.790594685215714*^9, 3.790594722194512*^9}, {
  3.790594777974925*^9, 3.7905947940972967`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"27ed6b9c-8543-402f-be09-cf5ec478399a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.790594689109763*^9, 3.7905947237971697`*^9}, 
   3.790594797210944*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"b0805177-f37e-4bba-9f46-210564ce8e64"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1279, 1371},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 147, "Title",ExpressionUUID->"d2cb4bc4-3f11-4fe3-9398-2634f5e385e4"],
Cell[CellGroupData[{
Cell[758, 29, 165, 3, 105, "Chapter",ExpressionUUID->"19efaafe-14a3-4755-84cc-82145b444b94"],
Cell[926, 34, 198, 3, 54, "Text",ExpressionUUID->"40a512ef-7268-4cb6-a0fc-8f8a3130005e"],
Cell[1127, 39, 4700, 134, 272, "DisplayFormula",ExpressionUUID->"36435d18-6254-4650-8216-4115c27c01b5"],
Cell[CellGroupData[{
Cell[5852, 177, 157, 3, 97, "Subchapter",ExpressionUUID->"1ccde117-6e0e-4b5a-9af2-b81b44905ec7"],
Cell[6012, 182, 278, 7, 54, "Text",ExpressionUUID->"2e89b7e2-4b3d-49da-a04f-be1ef9c12529"],
Cell[6293, 191, 7523, 210, 554, "DisplayFormula",ExpressionUUID->"0211dc56-f71a-450f-8408-7bfba5bd1391"],
Cell[13819, 403, 203, 3, 54, "Text",ExpressionUUID->"b7cb0884-ed97-42fc-9669-6a1042bbb406"],
Cell[14025, 408, 2256, 68, 148, "DisplayFormula",ExpressionUUID->"33c096fa-8df5-48f0-ad3e-e0f126751b09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16330, 482, 152, 3, 105, "Chapter",ExpressionUUID->"96e24404-7f8a-4fae-9f67-166a54e2359c"],
Cell[16485, 487, 182, 3, 54, "Text",ExpressionUUID->"fee74dbc-7894-4c0d-ba6c-0dbd7c10db9c"],
Cell[16670, 492, 11002, 320, 801, "DisplayFormula",ExpressionUUID->"c8ea386b-cc40-4405-91fb-10508bb47d0d"],
Cell[27675, 814, 752, 21, 89, "DisplayFormula",ExpressionUUID->"20fa92e0-b30a-4388-a10c-90eec6a549f3"],
Cell[28430, 837, 777, 18, 61, "DisplayFormula",ExpressionUUID->"c8de4af1-e59b-4c6a-95fc-6dbe7f1aaeab"],
Cell[29210, 857, 5094, 141, 401, "DisplayFormula",ExpressionUUID->"161f2b4a-d0e0-4976-b076-62e115172b58"],
Cell[34307, 1000, 2139, 66, 236, "DisplayFormula",ExpressionUUID->"7b859361-0db1-4149-b3f1-8ca361acb16a"],
Cell[36449, 1068, 2418, 75, 345, "DisplayFormula",ExpressionUUID->"b90bbe00-405c-4b07-9da6-33c43c361caf"],
Cell[CellGroupData[{
Cell[38892, 1147, 859, 26, 150, "Input",ExpressionUUID->"71d0cbe7-f910-4bc3-adfb-78efa134a915"],
Cell[39754, 1175, 329, 8, 85, "Output",ExpressionUUID->"faded512-2baf-46ec-9981-de8dd0013e96"]
}, Open  ]],
Cell[40098, 1186, 363, 13, 82, "DisplayFormula",ExpressionUUID->"85b25f51-233b-48d2-b368-64f867a8c443"],
Cell[40464, 1201, 1681, 48, 207, "DisplayFormula",ExpressionUUID->"33923e9b-dbb3-496a-9160-d30c9fd384db"],
Cell[42148, 1251, 939, 28, 73, "DisplayFormula",ExpressionUUID->"55d95228-d362-4196-9bf0-4e0ee22ebc14"],
Cell[43090, 1281, 7124, 209, 808, "DisplayFormula",ExpressionUUID->"28d2a486-c4fd-4f8c-a510-28c61ff3c465"],
Cell[CellGroupData[{
Cell[50239, 1494, 606, 16, 91, "Input",ExpressionUUID->"b60890a3-fe3f-4d8c-a8ee-8143f8394e72"],
Cell[50848, 1512, 354, 8, 72, "Output",ExpressionUUID->"972b88a7-be06-4ead-95c1-92374d0e68bb"]
}, Open  ]],
Cell[51217, 1523, 8701, 257, 1016, "DisplayFormula",ExpressionUUID->"1c213902-d95c-4578-9591-ebdb8899fcb2"],
Cell[59921, 1782, 213, 3, 78, "Text",ExpressionUUID->"a946f12e-e41c-46d0-b8a1-a8251b4f6730"],
Cell[60137, 1787, 438, 12, 82, "DisplayFormula",ExpressionUUID->"a03c5c70-a3ef-42e4-b2ff-6cc79608dbfe"],
Cell[60578, 1801, 3810, 117, 320, "DisplayFormula",ExpressionUUID->"f10de525-96e0-4bb9-8484-40747cf0b549"],
Cell[64391, 1920, 675, 18, 54, "Text",ExpressionUUID->"a1e2e11d-ddc1-4c13-9b6f-cafc77cbd2d1"],
Cell[65069, 1940, 3985, 122, 420, "DisplayFormula",ExpressionUUID->"7810a110-8dda-42b7-8780-1dc7452e414e"],
Cell[CellGroupData[{
Cell[69079, 2066, 743, 19, 96, "Input",ExpressionUUID->"27ed6b9c-8543-402f-be09-cf5ec478399a"],
Cell[69825, 2087, 201, 3, 53, "Output",ExpressionUUID->"b0805177-f37e-4bba-9f46-210564ce8e64"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Convergence__-_f-term.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52203,       1546]
NotebookOptionsPosition[     49941,       1506]
NotebookOutlinePosition[     50305,       1522]
CellTagsIndexPosition[     50262,       1519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["f-term", "Subchapter",
 CellChangeTimes->{{3.790577436909308*^9, 
  3.7905774591281548`*^9}},ExpressionUUID->"588217c1-4699-4be3-aa35-\
251f79951014"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{
        SubscriptBox["f", 
         RowBox[{"j", ",", 
          RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", 
        "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], 
         RowBox[{"m", "+", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], 
        SqrtBox["\[Pi]"], 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "j"}], "-", "m", "+", "l"}]], 
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"m", "+", "l", "+", "1"}], "]"}], 
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"m", "+", "l", "+", "3"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", " ", "\[Omega]"}], ")"}], 
            RowBox[{"j", "+", "m", "+", "l"}]], 
           RowBox[{
            OverscriptBox[
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
              SubscriptBox["F", "3"]}], "~"], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", "+", "l", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"j", "+", "m", "+", "l", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", "2"}], ",", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox["5", "2"]}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
            "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", "m", "+", "l"}], ")"}], "\[Phi]"}], "-", 
               RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
            RowBox[{"j", "+", "m", "+", "l"}]], 
           RowBox[{
            OverscriptBox[
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
              SubscriptBox["F", "3"]}], "~"], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", "+", "l", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"j", "+", "m", "+", "l", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", "2"}], ",", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox["5", "2"]}]}], "}"}], ",", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
            "]"}]}], "\[IndentingNewLine]", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
               ")"}], "\[Omega]"}], ")"}], 
            RowBox[{"j", "+", "m", "+", "l"}]], 
           RowBox[{
            OverscriptBox[
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
              SubscriptBox["F", "3"]}], "~"], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"m", "+", "l", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", "3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"j", "+", "m", "+", "l", "+", "1"}], ",", 
               RowBox[{"m", "+", "l", "+", "2"}], ",", 
               RowBox[{"m", "+", "l", "+", 
                FractionBox["5", "2"]}]}], "}"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "4"]}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L", "2"], "+", 
                SuperscriptBox["Lb", "2"], "-", 
                RowBox[{"2", " ", "L", " ", "Lb", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
              SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
         ")"}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790577712017344*^9, 3.790577735463975*^9}, {
   3.7905777839398527`*^9, 3.790577785371024*^9}, 3.790577896646525*^9, {
   3.7906748187700567`*^9, 
   3.790674826459249*^9}},ExpressionUUID->"ca3da6ce-fa28-4d47-afb2-\
b50a69b35707"],

Cell["Which is a sum of three of the following terms:", "Text",
 CellChangeTimes->{{3.790577998565971*^9, 
  3.7905780145994253`*^9}},ExpressionUUID->"4219f770-e056-4537-b370-\
7f06f185c932"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       SqrtBox["\[Pi]"], 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "j"}], "-", "m", "+", "l"}]], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"m", "+", "l", "+", "1"}], "]"}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"m", "+", "l", "+", "3"}], "]"}], 
       SuperscriptBox["x", 
        RowBox[{"j", "+", "m", "+", "l"}]], 
       RowBox[{
        OverscriptBox[
         RowBox[{
          SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
          SubscriptBox["F", "3"]}], "~"], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", "+", "l", "+", "1"}], ",", 
           RowBox[{"m", "+", "l", "+", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "m", "+", "l", "+", "1"}], ",", 
           RowBox[{"m", "+", "l", "+", "2"}], ",", 
           RowBox[{"m", "+", "l", "+", 
            FractionBox["5", "2"]}]}], "}"}], ",", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}]}], 
        "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["\[Pi]"]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "j"}], "-", "m", "+", "l"}]], 
          SuperscriptBox["x", 
           RowBox[{"j", "+", "m", "+", "l"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{"m", "+", "l", "+", "i", "+", "1"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"m", "+", "l", "+", "i", "+", "3"}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"m", "+", "l", "+", "i", "+", "2"}], "]"}], 
              RowBox[{"Gamma", "[", 
               RowBox[{"m", "+", "l", "+", "i", "+", 
                FractionBox["5", "2"]}], "]"}]}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}]}]}]}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"for", " ", "x"}], "\[Element]", "\[DoubleStruckCapitalR]"}], ",",
    " ", 
   RowBox[{"s", "\[Element]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "3"}], "}"}]}], ",", " ", 
   RowBox[{"t", "\[Element]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], ",", " ", 
   RowBox[{"N", "\[Element]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "6"}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  SqrtBox["\[Pi]"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{"\[LeftBracketingBar]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[ImaginaryI]", "2"], ")"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "j"}], "-", "m", "+", "l"}]], 
         SuperscriptBox["x", 
          RowBox[{"j", "+", "m", "+", "l"}]], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "3"}], "]"}]}], 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "2"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", 
               FractionBox["5", "2"]}], "]"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], ")"}], "i"], 
            RowBox[{"i", "!"}]]}]}]}]}]}]}]}], 
    "\[RightBracketingBar]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{"\[LeftBracketingBar]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "j"}], "-", "m", "+", "l"}]], 
          SuperscriptBox["x", 
           RowBox[{"j", "+", "m", "+", "l"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"Gamma", "[", 
              RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "2"}], "]"}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "3"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", 
               FractionBox["5", "2"]}], "]"}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}]}]}]}]}]}], 
     "\[RightBracketingBar]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{"\[LeftBracketingBar]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "j"}], "-", "m", "+", "l"}]], 
          SuperscriptBox["x", 
           RowBox[{"j", "+", "m", "+", "l"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"Gamma", "[", 
              RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}]], 
            FractionBox["1", 
             RowBox[{"(", 
              RowBox[{"m", "+", "l", "+", "i", "+", "1"}], ")"}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "3"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "2", "+", 
               FractionBox["1", "2"]}], "]"}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}]}]}]}]}]}], 
     "\[RightBracketingBar]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "m"}], "-", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "j"}], "-", "m", "-", "l"}]], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
          RowBox[{"j", "+", "m", "+", "l"}]], 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"Gamma", "[", 
              RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}]], 
            FractionBox["1", 
             RowBox[{"(", 
              RowBox[{"m", "+", "l", "+", "i", "+", "1"}], ")"}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "3"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", "i", "+", "2", "+", 
               FractionBox["1", "2"]}], "]"}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}], 
          "\[RightBracketingBar]"}]}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790578030030789*^9, 3.79057804472099*^9}, {
  3.79057808382167*^9, 3.790578096626779*^9}, {3.790675496311719*^9, 
  3.790675497913712*^9}, {3.790676042547377*^9, 3.790676090697607*^9}, {
  3.790676511399789*^9, 3.7906765310169477`*^9}, {3.790676581134815*^9, 
  3.790676582714959*^9}, {3.790676615086582*^9, 3.790676656745604*^9}, {
  3.790804570257442*^9, 3.790804634789672*^9}, {3.790804672137042*^9, 
  3.790804753737566*^9}, {3.790849146214776*^9, 3.790849256444647*^9}, {
  3.790849659393227*^9, 
  3.7908496623992968`*^9}},ExpressionUUID->"02c08c68-c68f-43db-83fd-\
82251f436da9"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"n", "+", 
     FractionBox["1", "2"]}], "]"}], "=", 
   RowBox[{
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "n"}], ")"}], "!"}], 
     RowBox[{
      SuperscriptBox["4", "n"], 
      RowBox[{"n", "!"}]}]]}]}],
  FontWeight->"Bold"]], "DisplayFormula",
 CellChangeTimes->{{3.780639302419194*^9, 3.7806393036914663`*^9}, {
  3.780641573866391*^9, 3.780641615226564*^9}, {3.7806541649023027`*^9, 
  3.7806542140011663`*^9}, {3.7806571388061666`*^9, 3.780657150215762*^9}, {
  3.7905879293283253`*^9, 3.790587932228903*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"94bef8d5-c308-4ec4-8919-290b35afd003"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", "x", "]"}], 
        RowBox[{"\[CapitalGamma]", "[", "y", "]"}]}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"x", "+", "y"}], "]"}]], "~", 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"x", "-", 
         FractionBox["1", "2"]}]], 
       SuperscriptBox["y", 
        RowBox[{"y", "-", 
         FractionBox["1", "2"]}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], 
       RowBox[{"x", "+", "y", "-", 
        FractionBox["1", "2"]}]]]}]}], " ", ",", " ", "x", ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{"\[Infinity]", "  ", "|", 
     RowBox[{
      RowBox[{"Stirling", "'"}], "s", " ", "approximation"}]}]}]}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"x", ",", "x"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"\[CapitalGamma]", "[", "x", "]"}], "2"], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"2", "x"}], "]"}]], "~", 
     SqrtBox[
      RowBox[{"2", "\[Pi]"}]]}], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["x", 
        RowBox[{"x", "-", 
         FractionBox["1", "2"]}]], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "x"}], ")"}], 
      RowBox[{
       RowBox[{"2", "x"}], "-", 
       FractionBox["1", "2"]}]]]}]}],
  FontWeight->"Bold"]}], "DisplayFormula",
 CellChangeTimes->{{3.780639302419194*^9, 3.7806393036914663`*^9}, {
  3.780641573866391*^9, 3.780641615226564*^9}, {3.7806541649023027`*^9, 
  3.7806542140011663`*^9}, {3.7806571388061666`*^9, 3.780657150215762*^9}, {
  3.7905879293283253`*^9, 3.790587932228903*^9}, {3.790588420386025*^9, 
  3.7905885192719603`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5513b463-6201-46d4-81ff-d5a398a0fab2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "+", "l", "+", "i", "+", "2"}], "=", 
  RowBox[{":", 
   RowBox[{
   "n", "\[Element]", "\[DoubleStruckCapitalZ]"}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.7905858061477013`*^9, 3.790585813548271*^9}, {
  3.7905858817870893`*^9, 3.790585934612402*^9}, {3.790587560127028*^9, 
  3.790587565440229*^9}, {3.790588649864189*^9, 3.790588650005454*^9}, {
  3.7905890005137167`*^9, 3.7905890088318768`*^9}, {3.790589603628673*^9, 
  3.79058960687875*^9}, {3.790850593940218*^9, 
  3.79085061056057*^9}},ExpressionUUID->"2cfcfa5c-0208-43cc-99b8-\
31534320be31"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"n", "+", "1"}], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"n", "+", 
     FractionBox["1", "2"]}], "]"}]], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"n", "+", "1"}], "]"}], 
    RowBox[{
     SqrtBox["\[Pi]"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "n"}], ")"}], "!"}], 
      RowBox[{
       SuperscriptBox["4", "n"], 
       RowBox[{"n", "!"}]}]]}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["4", "n"], 
      SuperscriptBox[
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"n", "+", "1"}], "]"}], "2"]}], 
     RowBox[{
      SqrtBox["\[Pi]"], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], "]"}]}]], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["4", "n"], 
       SuperscriptBox["n", "2"], 
       SuperscriptBox[
        RowBox[{"\[CapitalGamma]", "[", "n", "]"}], "2"]}], 
      RowBox[{
       SqrtBox["\[Pi]"], "2", "n", " ", 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"2", "n"}], "]"}]}]], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", "n"], "n", " ", 
        RowBox[{"B", "[", 
         RowBox[{"n", ",", "n"}], "]"}]}], 
       RowBox[{"2", 
        SqrtBox["\[Pi]"]}]], "~", 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", "n"], "n", " ", 
        SqrtBox[
         RowBox[{"2", "\[Pi]"}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["n", 
            RowBox[{"n", "-", 
             FractionBox["1", "2"]}]], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "n"}], ")"}], 
          RowBox[{
           RowBox[{"2", "n"}], "-", 
           FractionBox["1", "2"]}]]]}], 
       RowBox[{"2", 
        SqrtBox["\[Pi]"]}]]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.790850684989053*^9, 3.790850717106498*^9}, {
  3.7908509258033857`*^9, 3.790850985008793*^9}, {3.790851193773706*^9, 
  3.790851233324134*^9}, {3.790851273061193*^9, 3.790851337410593*^9}, {
  3.790851439738949*^9, 3.790851448856646*^9}, {3.7908517534465723`*^9, 
  3.790851754600067*^9}},ExpressionUUID->"fc978a87-d8e8-402e-aff8-\
fb5283add878"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", "n"], "n", " ", 
   SqrtBox[
    RowBox[{"2", "\[Pi]"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["n", 
       RowBox[{"n", "-", 
        FractionBox["1", "2"]}]], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "n"}], ")"}], 
     RowBox[{
      RowBox[{"2", "n"}], "-", 
      FractionBox["1", "2"]}]]]}], 
  RowBox[{"2", 
   SqrtBox["\[Pi]"]}]]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"3f998cf6-cf46-4437-9274-14193e474e1b"],

Cell[BoxData[
 SqrtBox["n"]], "Output",
 CellChangeTimes->{3.79085146068731*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"fa0555b1-71de-42f4-a4ba-715a6b172fc6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SqrtBox["n"], 
    RowBox[{"n", "-", "1"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox["n"], "-", 
      FractionBox["1", 
       SqrtBox["n"]]}]], "~", 
    FractionBox["1", 
     SqrtBox["n"]]}]}], ",", " ", 
  RowBox[{"n", "\[GreaterGreater]", "1"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.7908520467066717`*^9, 3.79085215744281*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bc6db4a8-b5c7-43f5-99d8-599e43cdb99b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Ellipsis]", "~", 
   SqrtBox["\[Pi]"]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox["2", "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "m"}], "-", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "j"}], "-", "m", "-", "l"}]], 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
         RowBox[{"j", "+", "m", "+", "l"}]], 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[CapitalGamma]", "[", 
             RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}]], 
           FractionBox[
            SqrtBox[
             RowBox[{"m", "+", "l", "+", "i", "+", "2"}]], 
            RowBox[{"m", "+", "l", "+", "i", "+", "1"}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], ")"}], "i"], 
            RowBox[{"i", "!"}]]}]}], 
         "\[RightBracketingBar]"}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"~", 
   SqrtBox["\[Pi]"]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox["2", "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "m"}], "-", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "j"}], "-", "m", "-", "l"}]], 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
         RowBox[{"j", "+", "m", "+", "l"}]], 
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[CapitalGamma]", "[", 
             RowBox[{"j", "+", "m", "+", "l", "+", "i", "+", "1"}], "]"}]], 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"m", "+", "l", "+", "i", "+", "2"}]]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], ")"}], "i"], 
            RowBox[{"i", "!"}]]}]}], 
         "\[RightBracketingBar]"}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox["2", "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "m"}], "-", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "j"}], "-", "m", "-", "l"}]], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], 
          RowBox[{"j", "+", "m", "+", "l"}]], 
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], "\[Infinity]"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"j", "+", "i", "+", "1"}], "]"}]], 
            FractionBox["1", 
             SqrtBox[
              RowBox[{"i", "+", "2"}]]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], ")"}], "i"], 
             RowBox[{"i", "!"}]]}]}], 
          "\[RightBracketingBar]"}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"j", "+", "i", "+", "1"}], "]"}]], 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"i", "+", "2"}]]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox["x", "4"], "\[RightBracketingBar]"}], 
          RowBox[{"m", "+", "l"}]]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"j", "+", "i", "+", "1"}], "]"}]], 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"i", "+", "2"}]]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox["x", "4"], "\[RightBracketingBar]"}]}], ")"}], "k"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox["x", "4"], "\[RightBracketingBar]"}]}], ")"}], 
        RowBox[{"j", "-", "k"}]]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"j", "+", "i", "+", "1"}], "]"}]], 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"i", "+", "2"}]]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[LeftBracketingBar]", 
          FractionBox["x", "4"], "\[RightBracketingBar]"}]}], ")"}], 
       "j"]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "j"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[LeftBracketingBar]", 
         FractionBox["x", "4"], "\[RightBracketingBar]"}]}], ")"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"j", "+", "i", "+", "1"}], "]"}]], 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"i", "+", "2"}]]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], 
      "\[RightBracketingBar]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "+", 
        FractionBox[
         SuperscriptBox["x", "2"], "4"]}], ")"}], "j"], 
     RowBox[{"\[LeftBracketingBar]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"j", "+", "i", "+", "1"}], "]"}]], 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"i", "+", "2"}]]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], ")"}], "i"], 
         RowBox[{"i", "!"}]]}]}], 
      "\[RightBracketingBar]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{"\[LeftBracketingBar]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"i", "+", "2"}]]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], ")"}], "i"], 
       RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "+", 
         
         FractionBox[
          SuperscriptBox["x", "2"], "4"]}], ")"}], "j"]}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "i", "+", "1"}], 
      "]"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   RowBox[{"\[LeftBracketingBar]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"i", "+", "2"}]]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], ")"}], "i"], 
       RowBox[{"i", "!"}]]}]}], "\[RightBracketingBar]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "+", 
         
         FractionBox[
          SuperscriptBox["x", "2"], "4"]}], ")"}], "j"]}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "1"}], "]"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[LessEqual]", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["x", "2"]}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "+", 
         
         FractionBox[
          SuperscriptBox["x", "2"], "4"]}], ")"}], "j"]}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "1"}], "]"}]]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.790851719384624*^9, 3.790851745867272*^9}, {
  3.790851781288288*^9, 3.79085179653831*^9}, {3.7908519553898993`*^9, 
  3.7908519606690607`*^9}, {3.790852240183503*^9, 3.790852255067577*^9}, {
  3.79085245912875*^9, 3.790852477678811*^9}, {3.7908528074509706`*^9, 
  3.79085283401585*^9}, {3.790852880978669*^9, 3.7908529195375013`*^9}, {
  3.790853052378921*^9, 3.790853115057337*^9}, {3.790853148012198*^9, 
  3.7908531585163193`*^9}, {3.790853197367222*^9, 3.79085320484477*^9}, {
  3.790853258877507*^9, 3.790853334436693*^9}, {3.7908533865492153`*^9, 
  3.790853427248451*^9}, {3.7908535625293093`*^9, 3.790853601550332*^9}, {
  3.790853814128372*^9, 3.790853834902697*^9}, {3.790853981275489*^9, 
  3.7908540120315723`*^9}},ExpressionUUID->"5e3f3817-074c-4899-860a-\
f1fbaddb5a57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"j", "+", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "+", 
       FractionBox[
        SuperscriptBox["x", "2"], "4"]}], ")"}], "j"]}], 
   RowBox[{"j", "!"}]]}]], "Input",
 CellChangeTimes->{{3.790853776759961*^9, 3.7908537960420856`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"93a7e2d8-fd18-42e2-a43a-d00652974fa2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "2"], "4"], "+", 
       RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]]}], 
    "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "2"], "4"], "+", 
       RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "2"], "4"], "+", 
       RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]], " ", 
     RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.790853773709434*^9, 3.790853796822761*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"37f434b9-1f02-4d81-bee6-5f6c210bd8ed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["x", "2"]}]], 
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         SuperscriptBox["x", "2"], "4"], "+", 
        RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]]}], 
     "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         SuperscriptBox["x", "2"], "4"], "+", 
        RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]], 
      " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         SuperscriptBox["x", "2"], "4"], "+", 
        RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]], 
      " ", 
      RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}]}]}], 
    ")"}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.790853847054584*^9, 3.790853860058037*^9}, 
   3.7908540313800907`*^9},ExpressionUUID->"e7923a75-366d-4880-af9f-\
2202ae2b43fd"],

Cell["This is a finite upper bound.", "Text",
 CellChangeTimes->{{3.790854054639358*^9, 
  3.7908541042256317`*^9}},ExpressionUUID->"e487e3c0-276a-4657-bba5-\
b64efe3dcbe4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "Nc"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[LeftBracketingBar]", "x", "\[RightBracketingBar]"}], "+", 
         
         FractionBox[
          SuperscriptBox["x", "2"], "4"]}], ")"}], "j"]}], 
     RowBox[{"j", "!"}]]}], ",", 
   RowBox[{"Nc", "\[Rule]", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.790854114148402*^9, 3.790854149738544*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"88bc3ec7-3b21-48c6-9f72-ed26f3759374"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.790854119397591*^9, 3.79085415283841*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8c7240cf-94ba-4245-a4f9-448e70f67bd7"]
}, Open  ]],

Cell["The rest term goes to zero as the cutoff goes to infinity.", "Text",
 CellChangeTimes->{{3.790854163647841*^9, 
  3.790854201148652*^9}},ExpressionUUID->"ddfee7e3-c5dc-4ac3-b43e-\
f93711fa69d1"]
}, Open  ]]
},
WindowSize->{1279, 1371},
WindowMargins->{{Automatic, 0}, {1, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 3, 97, "Subchapter",ExpressionUUID->"588217c1-4699-4be3-aa35-251f79951014"],
Cell[739, 27, 7207, 202, 464, "DisplayFormula",ExpressionUUID->"ca3da6ce-fa28-4d47-afb2-b50a69b35707"],
Cell[7949, 231, 191, 3, 54, "Text",ExpressionUUID->"4219f770-e056-4537-b370-7f06f185c932"],
Cell[8143, 236, 15003, 435, 1160, "DisplayFormula",ExpressionUUID->"02c08c68-c68f-43db-83fd-82251f436da9"],
Cell[23149, 673, 752, 21, 89, "DisplayFormula",ExpressionUUID->"94bef8d5-c308-4ec4-8919-290b35afd003"],
Cell[23904, 696, 2139, 66, 236, "DisplayFormula",ExpressionUUID->"5513b463-6201-46d4-81ff-d5a398a0fab2"],
Cell[26046, 764, 598, 12, 40, "DisplayFormula",ExpressionUUID->"2cfcfa5c-0208-43cc-99b8-31534320be31"],
Cell[26647, 778, 2385, 76, 143, "DisplayFormula",ExpressionUUID->"fc978a87-d8e8-402e-aff8-fb5283add878"],
Cell[CellGroupData[{
Cell[29057, 858, 559, 20, 148, "Input",ExpressionUUID->"3f998cf6-cf46-4437-9274-14193e474e1b"],
Cell[29619, 880, 158, 3, 55, "Output",ExpressionUUID->"fa0555b1-71de-42f4-a4ba-715a6b172fc6"]
}, Open  ]],
Cell[29792, 886, 518, 17, 110, "DisplayFormula",ExpressionUUID->"bc6db4a8-b5c7-43f5-99d8-599e43cdb99b"],
Cell[30313, 905, 15063, 460, 1122, "DisplayFormula",ExpressionUUID->"5e3f3817-074c-4899-860a-f1fbaddb5a57"],
Cell[CellGroupData[{
Cell[45401, 1369, 574, 16, 108, "Input",ExpressionUUID->"93a7e2d8-fd18-42e2-a43a-d00652974fa2"],
Cell[45978, 1387, 1223, 33, 92, "Output",ExpressionUUID->"37f434b9-1f02-4d81-bee6-5f6c210bd8ed"]
}, Open  ]],
Cell[47216, 1423, 1413, 41, 78, "DisplayFormula",ExpressionUUID->"e7923a75-366d-4880-af9f-2202ae2b43fd"],
Cell[48632, 1466, 173, 3, 54, "Text",ExpressionUUID->"e487e3c0-276a-4657-bba5-b64efe3dcbe4"],
Cell[CellGroupData[{
Cell[48830, 1473, 707, 20, 108, "Input",ExpressionUUID->"88bc3ec7-3b21-48c6-9f72-ed26f3759374"],
Cell[49540, 1495, 170, 2, 53, "Output",ExpressionUUID->"8c7240cf-94ba-4245-a4f9-448e70f67bd7"]
}, Open  ]],
Cell[49725, 1500, 200, 3, 54, "Text",ExpressionUUID->"ddfee7e3-c5dc-4ac3-b43e-f93711fa69d1"]
}, Open  ]]
}
]
*)



==> H_D.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     66053,       1809]
NotebookOptionsPosition[     61514,       1727]
NotebookOutlinePosition[     61943,       1744]
CellTagsIndexPosition[     61900,       1741]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The Hellings & Downs curve", "Title",
 CellChangeTimes->{{3.776344342957225*^9, 
  3.776344353232545*^9}},ExpressionUUID->"2259c723-ca4f-4d1c-ace4-\
aeabc180d5dc"],

Cell[CellGroupData[{

Cell["The overlap reduction function for the T-mode for \
PTA\[CloseCurlyQuote]s", "Section",
 CellChangeTimes->{{3.776349328075288*^9, 
  3.7763493581226187`*^9}},ExpressionUUID->"e7899f26-02fa-443a-bb6f-\
f90488c1102d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], ",", 
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ry", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "0", ",", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SubscriptBox[\(R\), \(z\)]\)(\[CurlyPhi]) = \>\"", ",", 
   RowBox[{"Rz", "//", "MatrixForm"}], ",", "\"\<, Ry = \>\"", ",", 
   RowBox[{"Ry", "//", "MatrixForm"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.771515495258293*^9, 3.771515520729735*^9}, {
  3.77151559615244*^9, 3.7715157982765913`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"85807d97-4c35-4ea5-bf61-fba9d293cd66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(z\\)]\\)(\[CurlyPhi]) = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], "0"},
       {
        RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], 
        RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\", Ry = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "0", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]},
       {"0", "1", "0"},
       {
        RowBox[{"-", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(R\), \(z\)]\)(\[CurlyPhi]) = ", 
   MatrixForm[{{
      Cos[$CellContext`\[CurlyPhi]], -Sin[$CellContext`\[CurlyPhi]], 0}, {
      Sin[$CellContext`\[CurlyPhi]], 
      Cos[$CellContext`\[CurlyPhi]], 0}, {0, 0, 1}}], ", Ry = ", 
   MatrixForm[{{
      Cos[$CellContext`\[Theta]], 0, 
      Sin[$CellContext`\[Theta]]}, {0, 1, 0}, {-Sin[$CellContext`\[Theta]], 0, 
      Cos[$CellContext`\[Theta]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.771515799077508*^9, 3.7719277846832743`*^9, 
  3.7759013961350822`*^9, 3.775966285985244*^9, 3.77599075964704*^9, 
  3.776348757122155*^9, 3.776404705363566*^9, 3.777611324647681*^9, 
  3.781337180267146*^9, 3.785758663144506*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"87eccddb-c3c3-453b-905f-23619e3a95e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"m", "=", 
  RowBox[{"Rz", ".", "Ry", ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"n", "=", 
  RowBox[{"Rz", ".", "Ry", ".", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalOmega]", "=", 
  RowBox[{"Rz", ".", "Ry", ".", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.7715158127833776`*^9, 3.771515847509321*^9}, {
  3.771515878244835*^9, 3.771515880966599*^9}, {3.771515990501326*^9, 
  3.771516020255851*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9b31cc00-fcdf-4131-9a8a-0693beb73a2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}], ",", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.771515850077142*^9, 3.77151588174378*^9, 
  3.771516021378203*^9, 3.771927786978875*^9, 3.7759013991588783`*^9, 
  3.775966292325644*^9, 3.77599076246076*^9, 3.776348759880369*^9, 
  3.776404713952408*^9, 3.777611327738634*^9, 3.7813371830791388`*^9, 
  3.785758666038826*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"732f8c37-bc2b-4ece-a3de-87d77e661ff2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
   RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.771515850077142*^9, 3.77151588174378*^9, 
  3.771516021378203*^9, 3.771927786978875*^9, 3.7759013991588783`*^9, 
  3.775966292325644*^9, 3.77599076246076*^9, 3.776348759880369*^9, 
  3.776404713952408*^9, 3.777611327738634*^9, 3.7813371830791388`*^9, 
  3.785758666040619*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"cc0f5520-6163-412e-ab2a-7072537665e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.771515850077142*^9, 3.77151588174378*^9, 
  3.771516021378203*^9, 3.771927786978875*^9, 3.7759013991588783`*^9, 
  3.775966292325644*^9, 3.77599076246076*^9, 3.776348759880369*^9, 
  3.776404713952408*^9, 3.777611327738634*^9, 3.7813371830791388`*^9, 
  3.785758666041898*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"35a44d8a-f0f4-4c8e-b29d-72cf7dbd3e7c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["p", "a"], "=", "pa"}], ",", " ", 
  RowBox[{
   SubscriptBox["p", 
    RowBox[{"a", "'"}]], "=", "pb"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.771518164201453*^9, 
  3.771518175881166*^9}},ExpressionUUID->"dab17291-f9da-4e9a-81d9-\
da308e8b867c"],

Cell[CellGroupData[{

Cell["w.l.o.g. choose the direction of the pulsars as", "Subsubsection",
 CellChangeTimes->{{3.775901354704165*^9, 
  3.775901379300108*^9}},ExpressionUUID->"6accbdf2-dd6c-4949-a23f-\
e0569c261ecb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pa", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";", 
  RowBox[{"pb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0"}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.77151808797659*^9, 3.771518180273033*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"82c6248d-eefa-4b2e-a78b-6272aefba422"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]", "a"], "=", 
   RowBox[{
    OverscriptBox["m", "^"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["p", "^"], "a"]}]}], ",", 
  RowBox[{
   SubscriptBox["\[Beta]", "a"], "=", 
   RowBox[{
    OverscriptBox["n", "^"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["p", "^"], "a"]}]}], ",", 
  RowBox[{
   SubscriptBox["\[Gamma]", "a"], "=", 
   RowBox[{
    OverscriptBox["\[CapitalOmega]", "^"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["p", "^"], "a"]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.771518208065857*^9, 3.771518348382812*^9}, {
  3.7813373353790617`*^9, 
  3.7813373609400167`*^9}},ExpressionUUID->"7d516ac7-5326-4f25-8eb8-\
1184ee772ebb"],

Cell["Direction cosines of the two pulsars a and b:", "Text",
 CellChangeTimes->{{3.7813374163145943`*^9, 
  3.7813374370606813`*^9}},ExpressionUUID->"337be0b8-8e38-444c-9f89-\
6e4347fe5cad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"m", ".", "pa"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"n", ".", "pa"}]}], ";", 
  RowBox[{"\[Gamma]", "=", 
   RowBox[{"\[CapitalOmega]", ".", "pa"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]b", "=", 
   RowBox[{
    RowBox[{"m", ".", "pb"}], "//", "Simplify"}]}], ";", 
  RowBox[{"\[Beta]b", "=", 
   RowBox[{
    RowBox[{"n", ".", "pb"}], "//", "Simplify"}]}], ";", 
  RowBox[{"\[Gamma]b", "=", 
   RowBox[{
    RowBox[{"\[CapitalOmega]", ".", "pb"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(a\)]\) = \[Alpha] = \>\"", ",", 
   "\[Alpha]", ",", 
   "\"\<, \!\(\*SubscriptBox[\(\[Beta]\), \(a\)]\) = \[Beta] = \>\"", ",", 
   "\[Beta]", ",", 
   "\"\<, \!\(\*SubscriptBox[\(\[Gamma]\), \(a\)]\) = \[Gamma] = \>\"", ",", 
   "\[Gamma]", ",", 
   "\"\<\\n\!\(\*SubscriptBox[\(\[Alpha]\), \(b\)]\) = \[Alpha]b = \>\"", ",",
    "\[Alpha]b", ",", 
   "\"\<, \!\(\*SubscriptBox[\(\[Beta]\), \(b\)]\) = \[Beta]b = \>\"", ",", 
   "\[Beta]b", ",", 
   "\"\<, \!\(\*SubscriptBox[\(\[Gamma]\), \(b\)]\) = \[Gamma]b = \>\"", ",", 
   "\[Gamma]b"}], "]"}]}], "Input",
 CellChangeTimes->{{3.771518189569983*^9, 3.771518199361538*^9}, {
  3.771518351941513*^9, 3.7715185800029783`*^9}, {3.78133716729463*^9, 
  3.781337173046117*^9}, {3.781337229159443*^9, 3.781337234771947*^9}, {
  3.781337280659869*^9, 3.781337316888945*^9}, {3.7813373874451437`*^9, 
  3.78133739431739*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"ad34e29b-19f7-4d70-b6b2-cdc087f1e1bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(a\\)]\\) = \[Alpha] = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Beta]\\), \
\\(a\\)]\\) = \[Beta] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(a\\)]\
\\) = \[Gamma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
   "\[InvisibleSpace]", "\<\"\\n\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(b\\)]\\) = \[Alpha]b = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}]}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Beta]\\), \
\\(b\\)]\\) = \[Beta]b = \"\>", "\[InvisibleSpace]", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], 
   "\[InvisibleSpace]", "\<\", \\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(b\\)]\
\\) = \[Gamma]b = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Alpha]\), \(a\)]\) = \[Alpha] = ", 
   Cos[$CellContext`\[Theta]] Cos[$CellContext`\[CurlyPhi]], 
   ", \!\(\*SubscriptBox[\(\[Beta]\), \(a\)]\) = \[Beta] = ", -
   Sin[$CellContext`\[CurlyPhi]], 
   ", \!\(\*SubscriptBox[\(\[Gamma]\), \(a\)]\) = \[Gamma] = ", 
   Cos[$CellContext`\[CurlyPhi]] Sin[$CellContext`\[Theta]], 
   "\n\!\(\*SubscriptBox[\(\[Alpha]\), \(b\)]\) = \[Alpha]b = ", 
   Cos[$CellContext`\[Theta]] 
   Cos[$CellContext`\[Phi] - $CellContext`\[CurlyPhi]], 
   ", \!\(\*SubscriptBox[\(\[Beta]\), \(b\)]\) = \[Beta]b = ", 
   Sin[$CellContext`\[Phi] - $CellContext`\[CurlyPhi]], 
   ", \!\(\*SubscriptBox[\(\[Gamma]\), \(b\)]\) = \[Gamma]b = ", 
   Cos[$CellContext`\[Phi] - $CellContext`\[CurlyPhi]] 
   Sin[$CellContext`\[Theta]]],
  Editable->False]], "Print",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{
  3.7715184339856653`*^9, {3.771518533830565*^9, 3.7715185804828987`*^9}, 
   3.771927803837503*^9, 3.775901408403226*^9, 3.775966301570712*^9, 
   3.775990768787874*^9, 3.776348765370082*^9, 3.777611333925449*^9, {
   3.7813371750187483`*^9, 3.781337195726925*^9}, 3.781337398324255*^9, 
   3.785758685540477*^9},
 FontSize->14,
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3ba62041-4d54-48b2-aab6-f7468a7c1edb"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"d", 
   OverscriptBox["\[CapitalOmega]", "^"]}], "=", 
  RowBox[{
  "sin\[Theta]", " ", "d\[Theta]", " ", "d\[CurlyPhi]"}]}]], "DisplayFormula",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.771518714170232*^9, 3.771518753645041*^9}, {
  3.7715188969733562`*^9, 3.7715189003837433`*^9}, {3.80604113853648*^9, 
  3.8060411461660757`*^9}},ExpressionUUID->"7fbfc0e5-3a12-4106-a688-\
529af3056f7a"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", 
   RowBox[{"2", "\[Pi]"}]], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}], 
    RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.771518641810233*^9, 3.771518704249864*^9}, {
   3.771518885895205*^9, 3.7715188893788633`*^9}, 3.8060411385374727`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"b11231e7-a6d1-4579-82fb-3c5808478d3c"],

Cell[BoxData[
 RowBox[{"4", " ", "\[Pi]"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.77151888168401*^9, 3.7715188907410994`*^9}, 
   3.7759014156341133`*^9, 3.77599077295669*^9, 3.7763487684964314`*^9, 
   3.8060411385374727`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2bdee3bb-3c5d-4aa3-b05f-6c31819b1e56"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Pattern function term:  ",
 Cell[BoxData[
  RowBox[{
   UnderscriptBox["\[Sum]", 
    RowBox[{"A", "\[Element]", 
     RowBox[{"{", 
      RowBox[{"+", 
       RowBox[{",", "\[Times]"}]}], "}"}]}]], 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["F", "a"], "A"], 
    RowBox[{"(", 
     OverscriptBox["\[CapitalOmega]", "^"], ")"}], 
    SuperscriptBox[
     SubscriptBox["F", "b"], "A"], 
    RowBox[{"(", 
     OverscriptBox["\[CapitalOmega]", "^"], ")"}]}]}]], "Subsubsection",
  CellChangeTimes->{{3.78133763325574*^9, 3.781337696079692*^9}},
  ExpressionUUID->"ea59d99f-6ae8-4769-8b2a-5db902f7db0c"]
}], "Subsubsection",
 CellChangeTimes->{{3.7813375727141848`*^9, 3.781337620449514*^9}, {
  3.781337701022233*^9, 
  3.781337734280655*^9}},ExpressionUUID->"81aba474-3cb3-47ef-9338-\
a48ff90954d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FF", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "-", 
       SuperscriptBox["\[Beta]", "2"]}], "2"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]b", "2"], "-", 
       SuperscriptBox["\[Beta]b", "2"]}], "2"]}], "+", 
    RowBox[{"\[Alpha]", " ", "\[Beta]", " ", "\[Alpha]b", " ", "\[Beta]b"}]}],
    "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.771519118542182*^9, 3.771519126621098*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"97a35ff7-ba60-4211-81ea-ecc07923ec44"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Phi]", "-", 
           RowBox[{"2", " ", "\[CurlyPhi]"}]}], ")"}]}], "]"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.771519115495213*^9, 3.771519129896122*^9}, 
   3.771927813497271*^9, 3.775901430742803*^9, 3.775966307465715*^9, 
   3.775990776490416*^9, 3.776348771703177*^9, 3.777611340223402*^9, 
   3.781339889328527*^9, {3.7857586734376097`*^9, 3.785758695514945*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"1d9766db-2254-4a2f-a3d7-0505d81f8d55"]
}, Open  ]],

Cell[TextData[{
 "The two pulsars have different distances to Earth! Let ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "a"], TraditionalForm]],ExpressionUUID->
  "f5d6de12-b85c-433c-a845-4b36e91e377a"],
 "=L be the distance to pulsar a at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["p", "^"], "a"], "=", 
    RowBox[{"(", GridBox[{
       {"1"},
       {"0"},
       {"0"}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "18e227aa-85b6-41e9-9aa0-95366127d521"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "b"], TraditionalForm]],ExpressionUUID->
  "ba10889d-033a-4c19-861f-ecb3e9cbc0b7"],
 "=Lb the distance to pulsar b at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["p", "^"], "a"], "=", 
    RowBox[{"(", GridBox[{
       {"cos\[Phi]"},
       {"sin\[Phi]"},
       {"0"}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "592caf80-c1c3-4091-9fd3-846576e1804d"],
 " :"
}], "Text",
 CellChangeTimes->{{3.780202339091785*^9, 3.7802024136655197`*^9}, {
   3.78020248832224*^9, 3.780202569658144*^9}, {3.7802026042694397`*^9, 
   3.780202643205715*^9}, 
   3.780202740193611*^9},ExpressionUUID->"2459e043-b319-4c01-8eae-\
648d788e80d2"],

Cell[TextData[{
 StyleBox["The angular frequency \[Omega] is the frequency of the \
gravitational wave. The frequency of the pulsars is given by their periods ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "a"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "b70683f1-da82-405b-8f1a-17084c5ad3c4"],
 StyleBox[" and ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "b"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "6a055e2c-42c1-4cc8-8eb4-334d4e2d19b3"],
 StyleBox[" which don\[CloseCurlyQuote]t appear here since we are only \
calculating the zeroth order term in ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", " ", 
    SubscriptBox["T", "a"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "9bb3ce72-ea16-476c-9833-688f9879fb08"],
 StyleBox[" and ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", " ", 
    SubscriptBox["T", "b"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "84d2e1bd-5cf2-42e0-9d7d-2cb06cc7fcfb"],
 StyleBox[".",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.780202930866518*^9, 3.780203053538043*^9}, {
  3.7802031024652967`*^9, 
  3.7802031232346354`*^9}},ExpressionUUID->"dcfb22e4-b4b2-45af-a158-\
d076316b1186"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]h\[CapitalDelta]h", "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "L", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]]}], 
     RowBox[{"1", "+", "\[Gamma]"}]], 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "Lb", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]b"}], ")"}]}]]}], 
     RowBox[{"1", "+", "\[Gamma]b"}]]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7715191882557163`*^9, 3.771519203112352*^9}, {
   3.7776112797822447`*^9, 3.777611286939609*^9}, 3.781339866198546*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"5b87d490-08c6-4550-b1b0-04db74b844f5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.771519185413766*^9, 3.771519204045528*^9}, 
   3.771927818477714*^9, 3.775901552549054*^9, 3.775966328439659*^9, 
   3.7759907792020693`*^9, 3.776348774255134*^9, 3.777611346102146*^9, 
   3.7813398690044537`*^9, 3.785758701319065*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"307eb5f4-0782-4f49-bb86-47dd57cdb14a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integrand", "=", 
  RowBox[{
   RowBox[{"FF", " ", "\[CapitalDelta]h\[CapitalDelta]h", " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.771519209068976*^9, 3.771519241575575*^9}, {
  3.7719278297216787`*^9, 3.771927839104682*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"9238a7a2-78df-41c2-a4db-86e859ce6c8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], " ", 
    
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], " ", 
    
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Phi]", "-", 
             RowBox[{"2", " ", "\[CurlyPhi]"}]}], ")"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], "2"]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], ")"}]}]], "Output",\

 CellChangeTimes->{{3.771519215174307*^9, 3.771519221528275*^9}, 
   3.771519255189309*^9, 3.771927841812234*^9, 3.77590155790578*^9, 
   3.775966344002468*^9, 3.7759907870003023`*^9, 3.776348778372154*^9, 
   3.7776113539423*^9, 3.7813398948091803`*^9, 3.785758705974168*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c7068671-54d2-42da-a108-4ec643a500c6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalGamma]", "T"], "=", 
  RowBox[{
   RowBox[{
    UnderscriptBox["\[Sum]", "A"], 
    RowBox[{
     UnderscriptBox["\[Integral]", 
      SuperscriptBox["\[DoubleStruckCapitalS]", "2"]], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["F", "a"], "A"], 
      RowBox[{"(", 
       OverscriptBox["\[CapitalOmega]", "^"], ")"}], 
      SuperscriptBox[
       SubscriptBox["F", "b"], "A"], 
      RowBox[{"(", 
       OverscriptBox["\[CapitalOmega]", "^"], ")"}], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         SubscriptBox["\[ImaginaryI]\[Omega]\[Tau]", "a"]]}], 
       RowBox[{"1", "+", 
        SubscriptBox["\[Gamma]", "a"]}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          SubscriptBox["\[ImaginaryI]\[Omega]\[Tau]", "b"]}]]}], 
       RowBox[{"1", "+", 
        SubscriptBox["\[Gamma]", "b"]}]], 
      RowBox[{"\[DifferentialD]", 
       OverscriptBox["\[CapitalOmega]", "^"]}]}]}]}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", 
     RowBox[{"2", "\[Pi]"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
     "FF", " ", "\[CapitalDelta]h\[CapitalDelta]h", " ", "sin\[Theta]", 
      RowBox[{"\[DifferentialD]", "\[Theta]"}], 
      RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}]}]}]}]], "DisplayFormula",\

 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{{3.776349413901614*^9, 3.7763494363413143`*^9}, {
  3.7763494743468847`*^9, 3.776349509525751*^9}, {3.7763495406941757`*^9, 
  3.776349745850153*^9}, {3.781339913388671*^9, 
  3.781339923053396*^9}},ExpressionUUID->"81bbe644-aa11-42ba-8b7d-\
50b2df1f2009"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 1:", "Subsubsection",
 CellChangeTimes->{{3.781340406355002*^9, 
  3.7813404229074287`*^9}},ExpressionUUID->"d7e3e5ac-a848-4d7f-be7c-\
585f4e09e83b"],

Cell["Integrate over \[CurlyPhi] using complex analysis, done in \
\[OpenCurlyDoubleQuote]H&Dphi\[CloseCurlyDoubleQuote].", "Text",
 CellChangeTimes->{{3.781340429669703*^9, 
  3.7813404963187637`*^9}},ExpressionUUID->"5aab0004-c5c8-41ee-9749-\
685702f13d21"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 2:", "Subsubsection",
 CellChangeTimes->{{3.7813405358861628`*^9, 
  3.781340538640202*^9}},ExpressionUUID->"df14604a-9b7b-4eda-acd3-\
c7150d46a753"],

Cell["\<\
The resulting \[Theta]-integrand is a linear combination of Bessel functions \
multiplied with powers of sin\[Theta] and cos\[Theta], which can be \
integrated directly. This is done in \[OpenCurlyDoubleQuote]H&Dtheta\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.781340551089134*^9, 3.78134055794258*^9}, {
  3.781340632566893*^9, 3.781340741432995*^9}, {3.8060412497191954`*^9, 
  3.8060412570894885`*^9}},ExpressionUUID->"583dc550-31f6-4f7c-99bc-\
fcab117f54c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final result", "Subsection",
 CellChangeTimes->{{3.7813414669548473`*^9, 
  3.7813414728875303`*^9}},ExpressionUUID->"7c13dbf2-d81b-44bd-a208-\
476c5fee3dfa"],

Cell[BoxData[{
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   RowBox[{
    FractionBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["\[Pi]", "8"], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
        ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["h", "+"], 
         RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "0"}]], "[", 
        "\[Phi]", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["h", "-"], 
         RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1"}]], "[", 
        "\[Phi]", "]"}]}], "+", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["h", "-"], 
        RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "2"}]], "[", "\[Phi]",
        "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox[
    RowBox[{"\[Pi]", " "}], "4"]}], 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "1"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               "2"]}], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], "[",
               "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{
              SubscriptBox["f", 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                "]"}], "-", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                "]"}], "+", 
               RowBox[{"6", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", 
                   RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                 "]"}]}], "+", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "-", 
            RowBox[{"2", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[",
               "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
    "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
                   RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                " ", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], 
                 "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{
              SubscriptBox["f", 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                "]"}], "-", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                "]"}], "+", 
               RowBox[{"6", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", 
                   RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                 "]"}]}], "+", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "-", 
            RowBox[{"2", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[",
               "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]}], 
   ")"}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.7799699295806704`*^9, 3.779969968014063*^9}, {
   3.78002814918119*^9, 3.780028213402573*^9}, {3.780028257506832*^9, 
   3.78002830055163*^9}, {3.780028354267208*^9, 3.780028382926346*^9}, 
   3.780028430394977*^9, 3.7800292025332747`*^9, {3.780378336511671*^9, 
   3.7803785306358433`*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"d92b2538-e4ed-4834-ae23-5ce9c19a9c30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["h", "\[PlusMinus]"], 
    RowBox[{"j", ",", "k", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
   "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "\[PlusMinus]"], 
      RowBox[{"j", "+", "k", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", 
            RowBox[{"(", 
             RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
  3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
  3.7797777367593307`*^9}, {3.779777818204194*^9, 3.779777833636486*^9}, {
  3.779778172376522*^9, 3.779778194547406*^9}, {3.7797793928571978`*^9, 
  3.779779422501473*^9}, {3.779790513171124*^9, 3.7797905273173523`*^9}, {
  3.779790592872731*^9, 3.779790647893128*^9}, {3.779790693908415*^9, 
  3.779790702510125*^9}, {3.779966095445912*^9, 3.7799661027839603`*^9}, {
  3.78031661241998*^9, 3.7803166641454277`*^9}, {3.780316891241826*^9, 
  3.780316899789627*^9}, {3.780374299585717*^9, 3.780374301112508*^9}, {
  3.780374663050168*^9, 
  3.7803746930901947`*^9}},ExpressionUUID->"bbb3681a-1a05-4d9e-99c9-\
c3575b410c8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"j", ",", "k"}]], "[", "\[Phi]", "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"j", "+", "k"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "j"}], "-", "k"}]], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", "1"}], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", "3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
    ")"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
   3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
   3.7797777367593307`*^9}, {3.7799642499402847`*^9, 
   3.7799642744487047`*^9}, {3.779964313644465*^9, 3.7799643395866632`*^9}, 
   3.780134956365694*^9, 3.780137854066825*^9, {3.780312610353364*^9, 
   3.7803126377057056`*^9}, {3.780312771187909*^9, 3.780312790908202*^9}, {
   3.7803128485987263`*^9, 3.780312860683195*^9}, {3.780312908772122*^9, 
   3.780312932196747*^9}, {3.78031346146908*^9, 3.780313482632371*^9}, {
   3.780313534032176*^9, 3.780313558164706*^9}, {3.780313622180187*^9, 
   3.780313623838408*^9}, {3.780313882288459*^9, 
   3.780313913422215*^9}},ExpressionUUID->"7b893d8c-df3f-46d7-a5c9-\
516600b87679"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], 
         RowBox[{"m", "+", "l"}]], 
        RowBox[{"(", "...", ")"}]}]}]}]}]}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"a", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"b", "=", "0"}], 
      RowBox[{"\[LeftFloor]", 
       FractionBox["a", "2"], "\[RightFloor]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ")"}], "b"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
               RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
             "\[Phi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", "]"}],
            "-", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", "]"}],
            "+", 
           RowBox[{"6", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}]}], ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"a", "-", "b"}]], 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
               RowBox[{"(", GridBox[{
                  {
                   RowBox[{"a", "-", "b", "-", "k"}]},
                  {"b"}
                 }], ")"}], 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
                 SubscriptBox["F", "1"]}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "b"}], ",", 
                   RowBox[{"-", "k"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", "+", "a", "-", 
                   RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                "]"}]}], 
              RowBox[{"a", "\[GreaterEqual]", 
               RowBox[{
                RowBox[{"2", " ", "b"}], "+", "k"}]}]},
             {
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                 "\[Phi]"}]], 
               RowBox[{"(", GridBox[{
                  {"k"},
                  {
                   RowBox[{"a", "-", 
                    RowBox[{"2", "b"}]}]}
                 }], ")"}], 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
                 SubscriptBox["F", "1"]}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", "b"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", "-", "a", "+", 
                   RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                "]"}]}], 
              RowBox[{"a", "<", 
               RowBox[{
                RowBox[{"2", " ", "b"}], "+", "k"}]}]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{1.}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}},
            Selectable->True]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{1.}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False]}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0.5, 0, 0.5],
 CellChangeTimes->{
  3.7814345872626753`*^9, {3.781438450986899*^9, 3.7814384567006483`*^9}, {
   3.7814387908860493`*^9, 3.7814388237332497`*^9}, {3.7857605897293043`*^9, 
   3.785760593203616*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"3655929c-7597-49e3-92e4-49baf86afae2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2544, 1349},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"339cf167-6318-48a4-a2c3-858d260e8b53"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 169, 3, 146, "Title",ExpressionUUID->"2259c723-ca4f-4d1c-ace4-aeabc180d5dc"],
Cell[CellGroupData[{
Cell[774, 29, 221, 4, 99, "Section",ExpressionUUID->"e7899f26-02fa-443a-bb6f-f90488c1102d"],
Cell[CellGroupData[{
Cell[1020, 37, 1474, 39, 102, "Input",ExpressionUUID->"85807d97-4c35-4ea5-bf61-fba9d293cd66"],
Cell[2497, 78, 2694, 67, 79, "Print",ExpressionUUID->"87eccddb-c3c3-453b-905f-23619e3a95e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5228, 150, 691, 16, 102, "Input",ExpressionUUID->"9b31cc00-fcdf-4131-9a8a-0693beb73a2e"],
Cell[5922, 168, 727, 16, 49, "Output",ExpressionUUID->"732f8c37-bc2b-4ece-a3de-87d77e661ff2"],
Cell[6652, 186, 561, 11, 49, "Output",ExpressionUUID->"cc0f5520-6163-412e-ab2a-7072537665e0"],
Cell[7216, 199, 707, 15, 49, "Output",ExpressionUUID->"35a44d8a-f0f4-4c8e-b29d-72cf7dbd3e7c"]
}, Open  ]],
Cell[7938, 217, 303, 9, 36, "DisplayFormula",ExpressionUUID->"dab17291-f9da-4e9a-81d9-da308e8b867c"],
Cell[CellGroupData[{
Cell[8266, 230, 198, 3, 67, "Subsubsection",ExpressionUUID->"6accbdf2-dd6c-4949-a23f-e0569c261ecb"],
Cell[8467, 235, 441, 12, 43, "Input",ExpressionUUID->"82c6248d-eefa-4b2e-a78b-6272aefba422"],
Cell[8911, 249, 800, 25, 66, "DisplayFormula",ExpressionUUID->"7d516ac7-5326-4f25-8eb8-1184ee772ebb"],
Cell[9714, 276, 191, 3, 52, "Text",ExpressionUUID->"337be0b8-8e38-444c-9f89-6e4347fe5cad"],
Cell[CellGroupData[{
Cell[9930, 283, 1634, 38, 70, "Input",ExpressionUUID->"ad34e29b-19f7-4d70-b6b2-cdc087f1e1bc"],
Cell[11567, 323, 2742, 59, 95, "Print",ExpressionUUID->"3ba62041-4d54-48b2-aab6-f7468a7c1edb"]
}, {2}]],
Cell[CellGroupData[{
Cell[14343, 387, 462, 11, 38, "DisplayFormula",ExpressionUUID->"7fbfc0e5-3a12-4106-a688-529af3056f7a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14808, 400, 600, 13, 68, "Input",ExpressionUUID->"b11231e7-a6d1-4579-82fb-3c5808478d3c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[15411, 415, 356, 6, 49, "Output",ExpressionUUID->"2bdee3bb-3c5d-4aa3-b05f-6c31819b1e56",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15816, 427, 824, 24, 72, "Subsubsection",ExpressionUUID->"81aba474-3cb3-47ef-9338-a48ff90954d9"],
Cell[CellGroupData[{
Cell[16665, 455, 593, 16, 74, "Input",ExpressionUUID->"97a35ff7-ba60-4211-81ea-ecc07923ec44"],
Cell[17261, 473, 1453, 39, 69, "Output",ExpressionUUID->"1d9766db-2254-4a2f-a3d7-0505d81f8d55"]
}, Open  ]],
Cell[18729, 515, 1235, 41, 106, "Text",ExpressionUUID->"2459e043-b319-4c01-8eae-648d788e80d2"],
Cell[19967, 558, 1371, 39, 52, "Text",ExpressionUUID->"dcfb22e4-b4b2-45af-a158-d076316b1186"],
Cell[CellGroupData[{
Cell[21363, 601, 882, 21, 79, "Input",ExpressionUUID->"5b87d490-08c6-4550-b1b0-04db74b844f5"],
Cell[22248, 624, 1517, 39, 83, "Output",ExpressionUUID->"307eb5f4-0782-4f49-bb86-47dd57cdb14a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23802, 668, 389, 7, 43, "Input",ExpressionUUID->"9238a7a2-78df-41c2-a4db-86e859ce6c8c"],
Cell[24194, 677, 2788, 78, 70, "Output",ExpressionUUID->"c7068671-54d2-42da-a108-4ec643a500c6"]
}, Open  ]],
Cell[26997, 758, 1776, 49, 117, "DisplayFormula",ExpressionUUID->"81bbe644-aa11-42ba-8b7d-50b2df1f2009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28810, 812, 160, 3, 67, "Subsubsection",ExpressionUUID->"d7e3e5ac-a848-4d7f-be7c-585f4e09e83b"],
Cell[28973, 817, 259, 4, 52, "Text",ExpressionUUID->"5aab0004-c5c8-41ee-9749-685702f13d21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29269, 826, 160, 3, 67, "Subsubsection",ExpressionUUID->"df14604a-9b7b-4eda-acd3-c7150d46a753"],
Cell[29432, 831, 492, 9, 52, "Text",ExpressionUUID->"583dc550-31f6-4f7c-99bc-fcab117f54c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29961, 845, 164, 3, 80, "Subsection",ExpressionUUID->"7c13dbf2-d81b-44bd-a208-476c5fee3dfa"],
Cell[30128, 850, 11380, 312, 462, "DisplayFormula",ExpressionUUID->"d92b2538-e4ed-4834-ae23-5ce9c19a9c30"],
Cell[41511, 1164, 5659, 157, 256, "DisplayFormula",ExpressionUUID->"bbb3681a-1a05-4d9e-99c9-c3575b410c8e"],
Cell[47173, 1323, 5308, 152, 254, "DisplayFormula",ExpressionUUID->"7b893d8c-df3f-46d7-a5c9-516600b87679"],
Cell[52484, 1477, 8990, 245, 239, "DisplayFormula",ExpressionUUID->"3655929c-7597-49e3-92e4-49baf86afae2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> H_Dphi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    415135,      11131]
NotebookOptionsPosition[    398231,      10853]
NotebookOutlinePosition[    398662,      10870]
CellTagsIndexPosition[    398619,      10867]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["H&D-\[Phi]", "Title",
 CellChangeTimes->{{3.778571637501111*^9, 
  3.778571652460391*^9}},ExpressionUUID->"10b2e236-51d0-46f6-bf8e-\
8404aba9fa1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
      RowBox[{"FF", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
       "\[CapitalDelta]h\[CapitalDelta]h", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", "sin\[Theta]", 
       RowBox[{"\[DifferentialD]", "\[Theta]"}], 
       RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}]}], "=", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{"FF", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
       "\[CapitalDelta]h\[CapitalDelta]h", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
       RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}], " ", 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rule]", "  ", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{"FF", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
      "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
      RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}]}], "=", 
   RowBox[{
    RowBox[{
     UnderscriptBox["\[ContourIntegral]", 
      SubscriptBox["C", "1"]], 
     RowBox[{"FF", 
      RowBox[{"(", "z", ")"}], " ", "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", "z", ")"}], "sin\[Theta]", 
      FractionBox[
       RowBox[{"\[DifferentialD]", "z"}], "\[ImaginaryI]z"]}]}], "=", 
    RowBox[{
     UnderscriptBox["\[ContourIntegral]", 
      SubscriptBox["C", "1"]], 
     RowBox[{"f", 
      RowBox[{"(", "z", ")"}], 
      RowBox[{"\[DifferentialD]", "z"}]}]}]}]}], ",", "  ", 
  RowBox[{
   RowBox[{"f", 
    RowBox[{"(", "z", ")"}]}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"FF", 
      RowBox[{"(", "z", ")"}], " ", "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", "z", ")"}]}], "\[ImaginaryI]z"], 
    "sin\[Theta]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Implies]", "  ", "\[CapitalGamma]"}], "=", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     UnderscriptBox["\[ContourIntegral]", 
      SubscriptBox["C", "1"]], 
     RowBox[{"f", 
      RowBox[{"(", "z", ")"}], 
      RowBox[{"\[DifferentialD]", "z"}], " ", 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "=", 
   RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      RowBox[{"Res", "[", 
       RowBox[{
        RowBox[{"f", 
         RowBox[{"(", "z", ")"}]}], ",", "0"}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.776349790223936*^9, 3.776350109661018*^9}, {
  3.778414379702508*^9, 3.778414491019206*^9}, {3.778414526652532*^9, 
  3.778414575577011*^9}, {3.778414623602187*^9, 3.778414670354559*^9}, {
  3.77841484665874*^9, 3.778414894770454*^9}, {3.778414925360544*^9, 
  3.778415051783731*^9}, {3.778571708980859*^9, 3.7785717284599*^9}, {
  3.7785717587774076`*^9, 3.7785719082996483`*^9}, {3.7789054453525267`*^9, 
  3.778905482572775*^9}, {3.778905551271584*^9, 3.778905557799765*^9}, {
  3.778994318769038*^9, 
  3.778994330092169*^9}},ExpressionUUID->"bade65d7-c700-41ec-a211-\
3268f532aa62"],

Cell[CellGroupData[{

Cell["Complexify:  f(z)", "Subsection",
 CellChangeTimes->{
  3.778575977023546*^9},ExpressionUUID->"b34e8fa4-7017-4223-881a-\
c1c023b029dc"],

Cell[CellGroupData[{

Cell["Complexify   FF(\[Theta],\[CurlyPhi])", "Subsubsection",
 CellChangeTimes->{{3.778572610310875*^9, 3.778572622622856*^9}, {
  3.778575981704949*^9, 
  3.778575987763916*^9}},ExpressionUUID->"6045a2c7-741d-4c40-b4b5-\
7923a7c1381b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Phi]", "-", 
                  RowBox[{"2", " ", "\[CurlyPhi]"}]}], ")"}]}], "]"}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], "2"]}]}], ")"}]}], "/.", 
        RowBox[{
         RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], "\[Rule]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[ImaginaryI]"}]], 
          RowBox[{"(", 
           RowBox[{"z", "-", 
            FractionBox["1", "z"]}], ")"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"z", "+", 
           FractionBox["1", "z"]}], ")"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[ImaginaryI]"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "z"], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "z"}]}], 
         ")"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "z"], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "z"}]}], 
        ")"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Phi]", "-", 
         RowBox[{"2", " ", "\[CurlyPhi]"}]}], ")"}]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", "4"]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", "4"]}]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7785738614630613`*^9, 3.7785739501052427`*^9}, 
   3.7785739821033792`*^9, {3.778574032685726*^9, 3.7785740468059397`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"04313955-7c97-4c6c-baf2-272cba64c90f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "-", 
       SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
       SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["z", "8"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
  RowBox[{"64", " ", 
   SuperscriptBox["z", "4"]}]]], "Output",
 CellChangeTimes->{{3.778573862936921*^9, 3.778573950868619*^9}, 
   3.778573983599004*^9, 3.778574048110641*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"91a3eeac-ab22-439d-8213-3c50c4825e99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"F", ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7785740514756393`*^9, 3.778574061944117*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b6690c23-5655-4d3a-b3b1-3f28cd4e7f9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}], "2"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["z", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["z", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "64"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
    SuperscriptBox["z", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "64"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["z", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "z", "]"}], "11"],
    SeriesData[$CellContext`z, 0, {}, -4, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`z, 
   0, {(Rational[1, 64] 
     E^(Complex[0, 2] $CellContext`\[Phi])) (-1 + 
      Cos[$CellContext`\[Theta]]^2)^2, 
    0, (Rational[1, 32] (1 + E^(Complex[0, 2] $CellContext`\[Phi]))) (-1 + 
     Cos[$CellContext`\[Theta]]^4), 0, 
    Rational[1, 64] (4 + E^(Complex[0, -2] $CellContext`\[Phi]) + 
     E^(Complex[0, 2] $CellContext`\[Phi]) - 8 Cos[$CellContext`\[Theta]]^2 + 
     4 Cos[$CellContext`\[Theta]]^4 + 
     E^(Complex[0, -2] $CellContext`\[Phi]) Cos[$CellContext`\[Theta]]^4 + 
     E^(Complex[0, 2] $CellContext`\[Phi]) 
      Cos[$CellContext`\[Theta]]^4 + (12 Cos[$CellContext`\[Theta]]^2) 
      Cos[2 $CellContext`\[Phi]]), 
    0, ((Rational[1, 32] E^(Complex[0, -2] $CellContext`\[Phi])) (1 + 
      E^(Complex[0, 2] $CellContext`\[Phi]))) (-1 + 
     Cos[$CellContext`\[Theta]]^4), 
    0, (Rational[1, 64] 
     E^(Complex[0, -2] $CellContext`\[Phi])) (-1 + 
      Cos[$CellContext`\[Theta]]^2)^2}, -4, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.778574062456772*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"ebaa8c7a-66a0-4856-b06d-8be01a5f73af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "\[Equal]", 
   RowBox[{
    FractionBox["1", "32"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
         "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}]}], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "+", " ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
        "2"], " ", 
       SuperscriptBox["z", "4"]}]}], ")"}]}]}], "//", "Simplify"}]], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.778574070680957*^9, 3.77857407645546*^9}, {
  3.778574115520605*^9, 3.778574257958617*^9}, {3.778577395416685*^9, 
  3.7785773993769913`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"bfbcbd5f-57f6-4405-a24b-cb2b4afccad4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.778574077635791*^9, {3.7785741173542128`*^9, 3.778574196432646*^9}, 
   3.778574262070568*^9, 3.7785774007494993`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"0bb5f1b4-9a94-409a-a9ae-91734eae0be9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complexify  \[CapitalDelta]h\[CapitalDelta]h(\[Theta],\[CurlyPhi])", \
"Subsubsection",
 CellChangeTimes->{{3.778575934044224*^9, 
  3.7785759541120987`*^9}},ExpressionUUID->"86cc3efe-f676-43cd-a43e-\
cb3613ce8969"],

Cell[TextData[{
 "The two pulsars have different distances to Earth! Let ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "a"], TraditionalForm]],ExpressionUUID->
  "d50a1197-93ef-4d34-9925-96f5b78ff8e8"],
 "=L be the distance to pulsar a at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["p", "^"], "a"], "=", 
    RowBox[{"(", GridBox[{
       {"1"},
       {"0"},
       {"0"}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "50620b5e-ebc2-4fdc-a81b-206d26810c4d"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "b"], TraditionalForm]],ExpressionUUID->
  "236e329e-c81c-4f8d-b10c-6798786c8e0b"],
 "=Lb the distance to pulsar b at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["p", "^"], "a"], "=", 
    RowBox[{"(", GridBox[{
       {"cos\[Phi]"},
       {"sin\[Phi]"},
       {"0"}
      }], ")"}]}], TraditionalForm]],ExpressionUUID->
  "4a610b46-f5f7-4507-89a2-a51a5418e447"],
 " :"
}], "Text",
 CellChangeTimes->{{3.780202339091785*^9, 3.7802024136655197`*^9}, {
   3.78020248832224*^9, 3.780202569658144*^9}, {3.7802026042694397`*^9, 
   3.780202643205715*^9}, 
   3.780202740193611*^9},ExpressionUUID->"c770e713-362f-4780-8957-\
db5b88ef68cb"],

Cell[TextData[{
 StyleBox["The angular frequency \[Omega] is the frequency of the \
gravitational wave. The frequency of the pulsars is given by their periods ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "a"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "84b6c20a-c9ac-4011-ab9e-4274ec50bfe7"],
 StyleBox[" and ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "b"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "d6444339-047c-4749-bbab-7283fd4347b0"],
 StyleBox[" which don\[CloseCurlyQuote]t appear here since we are only \
calculating the zeroth order term in ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", " ", 
    SubscriptBox["T", "a"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "73573130-8da3-4d1b-88fe-13d39d76ef7a"],
 StyleBox[" and ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", " ", 
    SubscriptBox["T", "b"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "cde14619-44e9-4680-ba52-c77266dfcc27"],
 StyleBox[".",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.780202930866518*^9, 3.780203053538043*^9}, {
  3.7802031024652967`*^9, 
  3.7802031232346354`*^9}},ExpressionUUID->"0b636436-3312-407b-9e2f-\
583b82afea78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "a"], "=", 
   RowBox[{"\[Gamma]", "=", 
    RowBox[{
     RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "\[InvisibleSpace]", ",", 
  " ", 
  RowBox[{
   SubscriptBox["\[Gamma]", "b"], "=", 
   RowBox[{"\[Gamma]b", "=", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780202795017125*^9, 
  3.780202882224215*^9}},ExpressionUUID->"0447e899-c1ae-4990-9972-\
6afa2c91c226"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]], " ", 
    "\[LongRightArrow]", " ", 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "L", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]]}], 
     RowBox[{"1", "+", "\[Gamma]"}]]}], 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "Lb", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Gamma]b"}], ")"}]}]]}], 
    RowBox[{"1", "+", "\[Gamma]b"}]]}], "=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
     ")"}]}]]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.780202236035515*^9, 3.7802022627014017`*^9}, {
   3.780202325548534*^9, 3.780202326869693*^9}, {3.7802024178491583`*^9, 
   3.7802024366575747`*^9}, {3.780202699993333*^9, 3.780202704168024*^9}, 
   3.78020317784272*^9, {3.780205343175544*^9, 3.78020535002431*^9}, {
   3.780205396480842*^9, 3.780205400374188*^9}, {3.780205448327417*^9, 
   3.780205500561346*^9}},ExpressionUUID->"e563ab78-2938-4279-8b0c-\
7949da13a4e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       FractionBox["1", "z"]}], ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7785760694765177`*^9, 3.778576095567751*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"29fe0969-401c-4193-8e8d-830a583610b0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "z"], "+", "z"}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], " ", 
    "z"}], 
   RowBox[{
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]]}]], "Output",
 CellChangeTimes->{3.778576101684219*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"d9acf38e-8e48-4ff2-90dc-a614e36a314b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "z"], "+", "z"}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], 
      " ", "z"}], 
     RowBox[{
      RowBox[{"2", " ", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]]}], "\[Equal]", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "z"}], 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "z"}], ")"}], "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], "n"]}]}]}]}], "//",
   "Simplify"}]], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.7785761126435413`*^9, 3.778576226558024*^9}, {
   3.778576767524588*^9, 3.778576771674139*^9}, {3.778576844083659*^9, 
   3.778576848221012*^9}, 3.778576962036618*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"ac0c94c3-ada4-4ecb-81b0-8d95a409f4b8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.778576116711973*^9, {3.778576180522394*^9, 3.778576228604013*^9}, 
   3.7785767727888603`*^9, 3.778576848756003*^9, 3.778576963597158*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"ce5408ba-011f-4a87-98a6-29dc8c32a5f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Phi]", "-", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "z"], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "z"}]}], 
      ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.778574317646324*^9, 3.778574338876861*^9}, {
   3.7785743759844513`*^9, 3.778574399447068*^9}, 3.780205513893609*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"727cf182-aba4-4442-b9cd-3e3b7e9a4638"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{"2", " ", "z"}]]}], ")"}]}]]}], 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", "z"}]]}]]], "Output",
 CellChangeTimes->{
  3.77857434302448*^9, {3.7785743822655773`*^9, 3.778574400334791*^9}, 
   3.780205896419545*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f470fdc4-38a4-47e6-88de-84d8bbc9787b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
          RowBox[{"2", " ", "z"}]]}], ")"}]}]]}], 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", "z"}]]}]], "\[Equal]", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "z"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]]}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
       "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "n"]}]}]}]}], "//", "Simplify"}]], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.778574405610862*^9, 3.7785744110844316`*^9}, {
   3.778574451102584*^9, 3.7785744618003683`*^9}, {3.778574594946578*^9, 
   3.778574608637759*^9}, {3.778574702505571*^9, 3.778574725438657*^9}, {
   3.778575852401894*^9, 3.7785758570779*^9}, {3.778575890314376*^9, 
   3.7785759089192743`*^9}, {3.778576041748067*^9, 3.778576043924416*^9}, {
   3.778576243075473*^9, 3.778576250108285*^9}, 3.778576575456176*^9, 
   3.778576728690523*^9, {3.7802059185759773`*^9, 3.780205923973175*^9}, 
   3.780205962402179*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"e04bc0ec-e3bb-4b4d-a854-66284578d8ed"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7785744114193497`*^9, 3.778574463475005*^9, 3.778574612260257*^9, {
   3.7785747047306747`*^9, 3.7785747271075773`*^9}, {3.778575898305208*^9, 
   3.778575910148222*^9}, 3.778576045481242*^9, 3.77857626110358*^9, 
   3.778576577731019*^9, 3.778576729902676*^9, {3.780205946270068*^9, 
   3.780205966264279*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"daf9848d-4750-4da1-bc16-e3733bf85e34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"2", "z"}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}], 
   FractionBox[
    RowBox[{"2", "z"}], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]]}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.78020641091514*^9, 3.780206448283095*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"79fd2559-e83d-467a-be2c-ff73330b3522"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
   SuperscriptBox["z", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", "z"}]]}]], " ", 
   SuperscriptBox["z", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "Lb", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", "z"}]]}]], " ", 
   SuperscriptBox["z", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", "z"}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "Lb", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", "z"}]]}]], " ", 
   SuperscriptBox["z", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.78020641860682*^9, 3.780206449256938*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"50635333-fe5e-4019-9264-a91ff4269d95"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", "z"}], 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ")"}], 
    FractionBox[
     RowBox[{"2", "z"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]]}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}]}], "==", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
      SuperscriptBox["z", "2"]}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
    RowBox[{"(", 
     RowBox[{"1", "  ", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}]}]]}], " ", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]]}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", " ", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"Lb", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.780206469027285*^9, 3.7802065485264053`*^9}, {
   3.780206588315093*^9, 3.780206643202079*^9}, 3.780206702840912*^9, 
   3.7802067434238043`*^9, 3.7802071273767853`*^9, {3.780208286584004*^9, 
   3.780208311733987*^9}, {3.780208525576996*^9, 3.780208613041532*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9abca23e-03cc-4e02-ab8c-efec18d7b519"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.780206483656595*^9, 3.780206551950985*^9, 3.780206644667323*^9, 
   3.780206703796525*^9, 3.780206744992875*^9, 3.780207133788126*^9, {
   3.7802082995509768`*^9, 3.780208314041543*^9}, 3.780208530973062*^9, 
   3.7802085622322206`*^9, {3.780208607490734*^9, 3.780208618901621*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"2eb2d86f-d15b-415f-89f7-990738265b53"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", " ", "\[Omega]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], "-", 
     RowBox[{"Lb", " ", "\[Omega]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], "\[Equal]", 
   RowBox[{"\[Omega]", 
    RowBox[{"(", 
     RowBox[{"L", "-", 
      RowBox[{"Lb", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
       SuperscriptBox["z", "2"]}]}], ")"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7802083411255827`*^9, 3.7802084858933*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e02cd548-6675-46dc-ae39-332e2632f668"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.780208421720096*^9, {3.78020845602092*^9, 3.780208487516634*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"83973a1c-13fc-433a-a24e-6797ef54853f"]
}, {2}]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]h\[CapitalDelta]h", 
   RowBox[{"(", "z", ")"}]}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
     SuperscriptBox["z", "2"]}], 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
   RowBox[{"(", 
    RowBox[{"1", "  ", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}]}]]}], " ", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]]}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", " ", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"Lb", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "z"}], ")"}], "n"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "+", 
        FractionBox["2", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], "n"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "\[Infinity]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}],
         "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           RowBox[{" ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
         ")"}], "n"]}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.78020750625605*^9, 3.780207572195898*^9}, {
   3.7802080082338343`*^9, 3.7802080165778437`*^9}, 
   3.780208640892359*^9},ExpressionUUID->"146e953a-f342-4075-bdd9-\
d3aa76a0d27b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Complexified integrand:  ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"f", 
    RowBox[{"(", "z", ")"}]}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"FF", 
      RowBox[{"(", "z", ")"}], " ", "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", "z", ")"}]}], "\[ImaginaryI]z"], "sin\[Theta]"}]}]], 
  "DisplayFormula",
  CellFrame->1,
  CellFrameColor->RGBColor[1, 0, 0],
  CellChangeTimes->{{3.776349790223936*^9, 3.776350109661018*^9}, {
   3.778414379702508*^9, 3.778414491019206*^9}, {3.778414526652532*^9, 
   3.778414575577011*^9}, {3.778414623602187*^9, 3.778414670354559*^9}, {
   3.77841484665874*^9, 3.778414894770454*^9}, {3.778414925360544*^9, 
   3.778415051783731*^9}, {3.778571708980859*^9, 3.7785717284599*^9}, {
   3.7785717587774076`*^9, 3.7785719082996483`*^9}},ExpressionUUID->
  "211776c7-8d16-4284-b622-d51e64195347"]
}], "Subsubsection",
 CellChangeTimes->{{3.7785722415664186`*^9, 3.778572255927781*^9}, {
  3.778577279253125*^9, 3.778577324483457*^9}, {3.778905589830652*^9, 
  3.778905589831311*^9}},ExpressionUUID->"51fa771c-130b-47a7-8c04-\
98cbc8760ad4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "-", 
          SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["z", "4"]}]], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "z"], "+", "z"}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}], ")"}], 
        " ", "z"}], 
       RowBox[{
        RowBox[{"2", " ", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]]}], ")"}], 
    FractionBox[
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
           RowBox[{"2", " ", "z"}]]}], ")"}]}]]}], 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{"2", " ", "z"}]]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " "}], 
     RowBox[{"\[ImaginaryI]", " ", "z"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.771927919817419*^9, 3.771927921996908*^9}, {
  3.771927976384029*^9, 3.771928005150422*^9}, {3.775966477295414*^9, 
  3.77596649971771*^9}, {3.77599080046913*^9, 3.775990801421248*^9}, {
  3.776348782533457*^9, 3.7763487856709538`*^9}, {3.7785727582220793`*^9, 
  3.778572765660079*^9}, {3.7785731872430897`*^9, 3.778573315922965*^9}, {
  3.778573414059174*^9, 3.7785734939155817`*^9}, {3.778573538729917*^9, 
  3.7785735392331553`*^9}, {3.7785773533148117`*^9, 3.778577360763132*^9}, {
  3.7785774128862047`*^9, 3.778577438504377*^9}, {3.7785775207034693`*^9, 
  3.7785775566357193`*^9}, {3.778905600504587*^9, 3.778905608829356*^9}, {
  3.780206031337666*^9, 3.780206054379815*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4972d219-1e9b-447e-adec-0497b1954de8"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   FractionBox["1", "32"], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}]}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "+", " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
      
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
       "2"], " ", 
      SuperscriptBox["z", "4"]}]}], ")"}], 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
     SuperscriptBox["z", "2"]}], 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
   RowBox[{"(", 
    RowBox[{"1", "  ", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}]}]]}], " ", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]]}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", " ", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"Lb", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "z"}], ")"}], "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], "n"]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
       "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "n"]}]}], ")"}], 
   FractionBox[
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " "}], 
    RowBox[{"\[ImaginaryI]", " ", "z"}]]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780207368576744*^9, 3.780207409228566*^9}, {
   3.7802076383704367`*^9, 3.780207676923547*^9}, {3.780207995030788*^9, 
   3.780207999401928*^9}, 
   3.780208651927783*^9},ExpressionUUID->"400babd4-f9e3-4d8d-ad5f-\
af21e0122a64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "32"], 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
      SuperscriptBox["z", "2"]}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]], 
    FractionBox[
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " "}], 
     RowBox[{"\[ImaginaryI]", " ", "z"}]]}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
      RowBox[{"8", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "  ", "z"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.780207725253147*^9, 3.780207743082019*^9}, {
   3.780207800255309*^9, 3.780207820255783*^9}, 3.780207851068578*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"32622fac-3ad0-4bc3-a9f4-680eac6838bc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7802077308364162`*^9, 3.7802077442249517`*^9}, 
   3.7802078208515997`*^9, 3.780207854014181*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"d070ea27-8d80-4690-8cba-d7447a179a13"]
}, {2}]],

Cell["Polynomial term P(z) and geometric series G(z):", "Text",
 CellChangeTimes->{{3.778588426809455*^9, 3.778588444884547*^9}, {
  3.778906888555142*^9, 
  3.77890690155576*^9}},ExpressionUUID->"42e0175c-e4b2-4f5a-ace5-\
134b89493d0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}]}], 
      "z"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "z"}], "+", 
     " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
      
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
       "2"], " ", 
      SuperscriptBox["z", "5"]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "\[Infinity]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          FractionBox["2", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], "n"]}]}], ")"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
       "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "n"]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.778588112646838*^9, 3.778588124580022*^9}, {
  3.77858822062586*^9, 3.7785882242899427`*^9}, {3.778588307262134*^9, 
  3.778588340852729*^9}, {3.778588408722505*^9, 3.778588409513768*^9}, {
  3.778588669769936*^9, 3.778588682433484*^9}, {3.780206205010264*^9, 
  3.780206242664296*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[30]:=",ExpressionUUID->"0dc2a347-8ef7-45c5-a225-8090fbc0cae5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}], "==", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}], 
  "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.787144671801154*^9, 3.7871446858955517`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6c3b71c3-32dd-4172-885a-d2ce3c70e62e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.787144681111804*^9, 3.787144686301409*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"5a7d57c6-46dc-4daa-aae1-3bcf66a6fa04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
      RowBox[{"8", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]]}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", " ", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"Lb", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], "G"}]}], "//", 
  "Simplify"}]], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.778577558993615*^9, 3.7785775994539967`*^9}, {
   3.778577766783266*^9, 3.778577807360132*^9}, 3.7785778997157803`*^9, {
   3.778577935928177*^9, 3.778577948610705*^9}, 3.778578921587742*^9, {
   3.778588060160082*^9, 3.778588084245657*^9}, 3.778588165251586*^9, {
   3.778588230336413*^9, 3.7785882324313717`*^9}, {3.778588344011688*^9, 
   3.778588345965609*^9}, {3.778588404763526*^9, 3.778588405863152*^9}, 
   3.778588689845521*^9, {3.778905673209363*^9, 3.778905673683598*^9}, 
   3.7802079275677767`*^9, {3.780207960066511*^9, 3.780207977909505*^9}, 
   3.7802086601866093`*^9, {3.780208698188745*^9, 3.780208705898913*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a8e0bb54-e96d-42f4-82db-b8e96404b96c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.780207943158307*^9, 3.7802079834598*^9, 3.7802086669090233`*^9, {
   3.780208701879511*^9, 3.7802087075832863`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"a69d40ad-bb09-44bd-aa27-4cd2e99c49af"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the Laurent-series of f(z)", "Section",
 CellChangeTimes->{{3.7785790931909647`*^9, 
  3.778579111152837*^9}},ExpressionUUID->"120a8fcf-d00b-4eb1-902e-\
0216849c49ef"],

Cell[CellGroupData[{

Cell["Cauchy-product of the geometric series  G(z)", "Subsection",
 CellChangeTimes->{{3.778581122592498*^9, 3.778581141394113*^9}, {
  3.778906432815425*^9, 
  3.778906439163537*^9}},ExpressionUUID->"cb3a65ba-ef0d-4795-b3d8-\
bd5712ad2b60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "\[Infinity]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}],
         "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           RowBox[{" ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
         ")"}], "n"]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "\[Infinity]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "+", 
          FractionBox["2", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], "n"]}]}], ")"}]}],
    "\[Equal]", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
       "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "z"}], ")"}], 
       RowBox[{"n", "-", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], 
       RowBox[{"n", "-", "k"}]]}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.778579134873934*^9, 3.77857915621749*^9}, {
  3.77857920145267*^9, 3.778579243723567*^9}, {3.778579332295555*^9, 
  3.7785793569411507`*^9}, {3.778579404845098*^9, 3.77857940549317*^9}, {
  3.7785796003196297`*^9, 3.778579633376651*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"1f745371-deb4-40b4-920f-291fd31fb77b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.778579376979388*^9, 3.7785794069205*^9}, {
  3.7785796034883738`*^9, 3.7785796567094584`*^9}},
 CellLabel->
  "Out[152]=",ExpressionUUID->"31a27bab-51a6-4b09-9315-c3edb301ed69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"z", ">", "0"}], "}"}]}], ";", 
  RowBox[{"\[Phi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
       "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "z"}], ")"}], 
       RowBox[{"n", "-", "k"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], 
       RowBox[{"n", "-", "k"}]]}]}]}], "==", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "n"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
       RowBox[{"n", "-", "k"}]], 
      SuperscriptBox["z", "n"]}]}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", "True"}], ";", 
  RowBox[{"\[Phi]", "=."}]}]}], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.778579780929226*^9, 3.778579784958606*^9}, {
  3.778579822411779*^9, 3.778579822884108*^9}, {3.7785806343564577`*^9, 
  3.778580651064558*^9}, {3.778581994543518*^9, 3.778582005926401*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"733423e3-c45d-4a37-b06a-fc2b5e0ee1c2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7785818708650103`*^9, 3.7785820142384443`*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"7338b005-e6cc-447c-a435-bd2f4eaa696f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The exponential-terms", "Subsection",
 CellChangeTimes->{{3.778581158936891*^9, 3.778581164931779*^9}, {
  3.778582370726802*^9, 
  3.7785823764807158`*^9}},ExpressionUUID->"016c3ec6-f78f-4c68-bcaf-\
68dae4992735"],

Cell[CellGroupData[{

Cell["Exponential series", "Subsubsection",
 CellChangeTimes->{{3.778583337491818*^9, 3.778583346587887*^9}, {
  3.778583436736781*^9, 
  3.778583442119843*^9}},ExpressionUUID->"b9d3c93b-a463-4f64-a5ff-\
efbbce617d4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]]}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
          SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", " ", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], "==", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     FractionBox["1", 
      RowBox[{"n", "!"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], "n"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
        SuperscriptBox["L", "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}], "n"]}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "Lb"}], ")"}], "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            SuperscriptBox["z", "2"]}]}], ")"}], "n"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"Lb", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            
            SuperscriptBox["z", "2"]}]}], ")"}], "n"]}]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7802080864327927`*^9, 3.7802081797555237`*^9}, {
   3.780208730079733*^9, 3.78020877968392*^9}, {3.780208815348895*^9, 
   3.780208821664113*^9}, 3.780208872511915*^9, {3.780209044267221*^9, 
   3.7802090493744297`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"9fb262a2-2385-4ea8-8bf3-9368ffff2799"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.780208834044546*^9, 3.7802088760099*^9, 
  3.780209056961611*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"7edf7125-767f-4c34-90ee-80d1508d00a7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Cauchy-product of the exponential series with the Cauchy-product of the \
geometric series\
\>", "Subsubsection",
 CellChangeTimes->{{3.778583385181798*^9, 3.778583431859406*^9}, {
  3.780208932523746*^9, 
  3.780208937254182*^9}},ExpressionUUID->"589cc5cf-f754-4064-98e1-\
154aa6da9682"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]]}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
          SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", " ", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
     "n"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", 
        RowBox[{" ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
      ")"}], "n"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "z"}], ")"}], "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], 
       "n"]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{"n", "!"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], "n"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
       SuperscriptBox["L", "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], "n"]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
           SuperscriptBox["z", "2"]}]}], ")"}], "n"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"Lb", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
           SuperscriptBox["z", "2"]}]}], ")"}], "n"]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CenterDot]", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         RowBox[{" ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
       ")"}], "k"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
      RowBox[{"n", "-", "k"}]], 
     SuperscriptBox["z", "n"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", 
            RowBox[{" ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
          ")"}], "k"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
         RowBox[{"j", "-", "k"}]], 
        SuperscriptBox["z", "j"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "j"}], ")"}], "!"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
        RowBox[{"n", "-", "j"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
          SuperscriptBox["L", 
           RowBox[{"n", "-", "j"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], 
           RowBox[{"n", "-", "j"}]]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "Lb"}], ")"}], 
           RowBox[{"n", "-", "j"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
              SuperscriptBox["z", "2"]}]}], ")"}], 
           RowBox[{"n", "-", "j"}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"Lb", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{"Lb", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
               ")"}], 
              SuperscriptBox["z", "2"]}]}], ")"}], 
           RowBox[{"n", "-", "j"}]]}]}], ")"}]}], 
      ")"}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.77858296713892*^9, 3.7785831644054317`*^9}, {
  3.778589949573944*^9, 3.7785899678649197`*^9}, {3.778675142047903*^9, 
  3.778675142488351*^9}, {3.780208963010928*^9, 3.7802089844135237`*^9}, {
  3.7802090222807283`*^9, 3.780209022460153*^9}, {3.780209076857889*^9, 
  3.780209139581169*^9}},ExpressionUUID->"ab0f532d-0613-4f89-bd87-\
7900b165c805"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Binomials", "Subsubsection",
 CellChangeTimes->{{3.778583464299436*^9, 
  3.778583466812338*^9}},ExpressionUUID->"e343a2f9-00a4-4aec-9f9b-\
198c45a7d2d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"z", ">", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           RowBox[{" ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
         ")"}], "k"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
        RowBox[{"j", "-", "k"}]], 
       SuperscriptBox["z", "j"]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "j"}], ")"}], "!"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{"n", "-", "j"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
         SuperscriptBox["L", 
          RowBox[{"n", "-", "j"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}], 
          RowBox[{"n", "-", "j"}]]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "Lb"}], ")"}], 
          RowBox[{"n", "-", "j"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
             SuperscriptBox["z", "2"]}]}], ")"}], 
          RowBox[{"n", "-", "j"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
             SuperscriptBox["z", "2"]}]}], ")"}], 
          RowBox[{"n", "-", "j"}]]}]}], ")"}]}], ")"}]}], "\[Equal]", 
   "\[IndentingNewLine]", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "j"}], ")"}], "!"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{"n", "-", "j"}]], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "0"}], 
       RowBox[{"n", "-", "j"}]], 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "-", "j"}], ",", "i"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["L", 
            RowBox[{"n", "-", "j"}]]}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
          SuperscriptBox["z", 
           RowBox[{"2", "i"}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "Lb"}], ")"}], 
           RowBox[{"n", "-", "j"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
             SuperscriptBox["z", "2"]}], ")"}], "i"], 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
           RowBox[{"n", "-", "j", "-", "i"}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
             SuperscriptBox["z", "2"]}], ")"}], "i"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"Lb", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
           RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}]}]}], ")"}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
       RowBox[{"j", "-", "k"}]], 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", "n"}], "+", 
        RowBox[{"2", "j"}]}]]}]}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", "True"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7785832011613073`*^9, 3.778583221848907*^9}, {
   3.778583253648888*^9, 3.77858327006317*^9}, {3.778583303986126*^9, 
   3.77858330645356*^9}, {3.778583635870048*^9, 3.778583685056829*^9}, {
   3.778583820974177*^9, 3.778583837346158*^9}, {3.778583909512678*^9, 
   3.7785839858963947`*^9}, {3.7785840224912663`*^9, 3.778584096869742*^9}, 
   3.778584468237414*^9, {3.778584535855341*^9, 3.778584600138439*^9}, 
   3.7785846954351597`*^9, {3.7785851990110493`*^9, 3.778585222987955*^9}, 
   3.778585276002345*^9, {3.7785853441539927`*^9, 3.7785853594209347`*^9}, 
   3.778585482865417*^9, {3.77858998004221*^9, 3.778589993042202*^9}, {
   3.780209211189641*^9, 3.7802092248183002`*^9}, {3.780209275294072*^9, 
   3.780209358391005*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"b2c3953f-8eba-4533-98e1-428b3e33a90b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.77858320624623*^9, 3.778583227861232*^9}, {
   3.778583261320388*^9, 3.7785832711773233`*^9}, 3.778583307668248*^9, 
   3.7785837398309317`*^9, {3.778583894165291*^9, 3.778583919035398*^9}, 
   3.778583988309229*^9, {3.7785840296250877`*^9, 3.7785840647826643`*^9}, 
   3.7785841047739363`*^9, 3.778584550361546*^9, 3.778584609355604*^9, 
   3.778584698756096*^9, 3.7785852246324577`*^9, 3.778585284950418*^9, {
   3.778585347761977*^9, 3.778585360800468*^9}, 3.778585489550248*^9, 
   3.778590005346743*^9, 3.7802094186828403`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"fbd8214e-968d-4a7f-a2ba-dc0fe9c61bf4"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"z", ">", "0"}], "}"}]}], ";", 
  RowBox[{"\[Phi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"n", "-", "j"}], ",", "i"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{"n", "-", "j"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       SuperscriptBox["z", 
        RowBox[{"2", "i"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{"n", "-", "j"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
          SuperscriptBox["z", "2"]}], ")"}], "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
        RowBox[{"n", "-", "j", "-", "i"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          SuperscriptBox["z", "2"]}], ")"}], "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}]}], "==", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"n", "-", "j"}], ",", "i"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{"n", "-", "j"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{"n", "-", "j"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
        RowBox[{"n", "-", "j", "-", 
         RowBox[{"2", "i"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], 
    SuperscriptBox["z", 
     RowBox[{"2", "i"}]]}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", "True"}], ";", 
  RowBox[{"\[Phi]", "=."}]}]}], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.778586242575272*^9, 3.778586245416101*^9}, {
  3.778586351952785*^9, 3.778586412457032*^9}, {3.778586484143567*^9, 
  3.778586522435861*^9}, {3.778590031776329*^9, 3.77859003806588*^9}, {
  3.780209472065504*^9, 3.780209492802649*^9}, {3.780209539065114*^9, 
  3.780209561368416*^9}, {3.7802095988183928`*^9, 3.780209602678092*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"ee508285-7970-4032-b0c1-971971d4b416"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7785862458108892`*^9, {3.77858637876863*^9, 3.778586417074024*^9}, 
   3.778586486383013*^9, 3.7785865233021927`*^9, 3.778590041725707*^9, 
   3.780209567684496*^9, 3.780209604608836*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"5196dc07-60ff-41a3-8600-9860f01760e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{" ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
     ")"}], "k"], "\[Equal]", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], "k"], 
    RowBox[{
     RowBox[{"Binomial", "[", 
      RowBox[{"k", ",", "m"}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", 
     SuperscriptBox["z", "m"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", 
        RowBox[{" ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], ")"}], 
      RowBox[{"k", "-", "m"}]]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.77858358569039*^9, 3.778583602722609*^9}, {
  3.778584158117125*^9, 3.778584355092678*^9}, {3.778584394558655*^9, 
  3.778584442742753*^9}, {3.7785845222673798`*^9, 3.778584525338688*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"4c7815e2-36e0-4439-b623-b522beb84e07"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7785842300744963`*^9, {3.778584272954298*^9, 3.778584357979279*^9}, {
   3.778584397302763*^9, 3.7785844490894833`*^9}, 3.77858452616026*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"f70157b4-e3ac-4206-a474-8cb819fecb07"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
    RowBox[{"j", "-", "k"}]], "\[Equal]", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"l", "=", "0"}], 
     RowBox[{"j", "-", "k"}]], 
    RowBox[{
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
     SuperscriptBox["z", "l"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
      RowBox[{"j", "-", "k", "-", "l"}]]}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "=."}], ";"}]}], "Input",
 CellChangeTimes->{{3.778585607148665*^9, 3.778585755040909*^9}},
 CellLabel->"",ExpressionUUID->"859b165f-9e89-49c6-aac4-9644da472ba6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.778585674513288*^9, 3.778585750488896*^9}},
 CellLabel->
  "Out[488]=",ExpressionUUID->"9c61fc85-8b94-4bdd-8a75-52ce8c472ff5"]
}, {2}]],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"k", "=", "0"}], "j"], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{" ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
     ")"}], "k"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], "+", "z"}], ")"}], 
    RowBox[{"j", "-", "k"}]], 
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", "n"}], "+", 
     RowBox[{"2", "j"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "j"], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"k", ",", "m"}], "]"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["z", "m"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{" ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], ")"}], 
       RowBox[{"k", "-", "m"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
        SuperscriptBox["z", "l"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["2", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
         RowBox[{"j", "-", "k", "-", "l"}]], 
        SuperscriptBox["z", 
         RowBox[{
          RowBox[{"-", "n"}], "+", 
          RowBox[{"2", "j"}]}]]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"l", "=", "0"}], 
      RowBox[{"j", "-", "k"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
      RowBox[{"Binomial", "[", 
       RowBox[{"k", ",", "m"}], "]"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["z", "m"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{" ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], ")"}], 
       RowBox[{"k", "-", "m"}]], 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
      SuperscriptBox["z", "l"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
       RowBox[{"j", "-", "k", "-", "l"}]], 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", "n"}], "+", 
        RowBox[{"2", "j"}]}]]}]}]}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.7785858824119043`*^9, 3.778585956481477*^9}, {
  3.77858600015079*^9, 3.7785860533495493`*^9}, {3.778586083737369*^9, 
  3.778586092993273*^9}},ExpressionUUID->"d44272d1-0ea4-4718-bb19-\
00ab9b5775c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", "m"}], "]"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]], " ", 
    SuperscriptBox["z", "m"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{" ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], ")"}], 
     RowBox[{"k", "-", "m"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
    SuperscriptBox["z", "l"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "k", "-", "l"}]], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "n"}], "+", 
      RowBox[{"2", "j"}]}]]}], "==", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", "m"}], "]"}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m"}]], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "n"}], "+", 
      RowBox[{"2", " ", "j"}], "+", "m", "+", "l"}]]}]}], "//", 
  "Simplify"}]], "Input",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.778586098540553*^9, 3.7785861238480043`*^9}, 
   3.778586162170109*^9, 3.778586205051611*^9, {3.778752743595915*^9, 
   3.778752788432515*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3810304a-2390-4346-9db2-d57f99df3c26"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7785861023107157`*^9, 3.778586124603874*^9}, 
   3.778586162925868*^9, 3.778586205775618*^9, {3.778752730753004*^9, 
   3.778752789287216*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"d4481edf-7d08-444c-b4ac-c6f20b74a23e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "j"}], ")"}], "!"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
      RowBox[{"n", "-", "j"}]], 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], 
        RowBox[{"n", "-", "j"}]], 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n", "-", "j"}], ",", "i"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L", 
             RowBox[{"n", "-", "j"}]]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "Lb"}], ")"}], 
            RowBox[{"n", "-", "j"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
            RowBox[{"n", "-", "j", "-", 
             RowBox[{"2", "i"}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            "i"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
            RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], 
        SuperscriptBox["z", 
         RowBox[{"2", "i"}]]}]}], ")"}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
         RowBox[{"Binomial", "[", 
          RowBox[{"k", ",", "m"}], "]"}], 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
          RowBox[{"j", "-", "l", "-", "m"}]], 
         SuperscriptBox["z", 
          RowBox[{
           RowBox[{"-", "n"}], "+", 
           RowBox[{"2", " ", "j"}], "+", "m", "+", 
           "l"}]]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "0"}], 
         RowBox[{"n", "-", "j"}]], 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "j"}], ")"}], "!"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
          RowBox[{"n", "-", "j"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"n", "-", "j"}], ",", "i"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["L", 
                RowBox[{"n", "-", "j"}]]}], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "Lb"}], ")"}], 
               RowBox[{"n", "-", "j"}]], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
               RowBox[{"n", "-", "j", "-", 
                RowBox[{"2", "i"}]}]]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", 
                RowBox[{"(", 
                 RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", "-", 
                 RowBox[{"Lb", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
                ")"}], "i"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L", "-", 
                 RowBox[{"Lb", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
               RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], 
           SuperscriptBox["z", 
            RowBox[{"2", "i"}]]}], 
          ")"}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
  RowBox[{"Binomial", "[", 
   RowBox[{"k", ",", "m"}], "]"}], 
  RowBox[{"Binomial", "[", 
   RowBox[{
    RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["2", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
   RowBox[{"j", "-", "l", "-", "m"}]], 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "n"}], "+", 
    RowBox[{"2", " ", "j"}], "+", "m", "+", "l"}]]}]}], "DisplayFormula",
 CellChangeTimes->{{3.778586645176697*^9, 3.778586702082265*^9}, 
   3.778586808184702*^9, 3.7785868853765306`*^9, {3.7785869496153917`*^9, 
   3.778586976935919*^9}, {3.778590074324801*^9, 3.77859008110548*^9}, {
   3.778675473473195*^9, 3.778675477545065*^9}, {3.778752803120741*^9, 
   3.778752828336678*^9}, 3.778752863998392*^9, {3.780209832452086*^9, 
   3.780209836953074*^9}, {3.780209878314741*^9, 
   3.780209899526594*^9}},ExpressionUUID->"297a593d-4dfc-47b8-a07b-\
580dd5ed406c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "j"}], ")"}], "!"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{"n", "-", "j"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"n", "-", "j"}], ",", "i"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["L", 
           RowBox[{"n", "-", "j"}]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "Lb"}], ")"}], 
          RowBox[{"n", "-", "j"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
          RowBox[{"n", "-", "j", "-", 
           RowBox[{"2", "i"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
          RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], 
      SuperscriptBox["z", 
       RowBox[{"2", "i"}]]}], ")"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", "m"}], "]"}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m"}]], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "n"}], "+", 
      RowBox[{"2", " ", "j"}], "+", "m", "+", "l"}]]}], "==", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", "m"}], "]"}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "j", "-", "i"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{"n", "-", "j"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{"n", "-", "j"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{"n", "-", "j"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
        RowBox[{"n", "-", "j", "-", 
         RowBox[{"2", "i"}]}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "n"}], "+", 
      RowBox[{"2", " ", "j"}], "+", "m", "+", "l", "+", 
      RowBox[{"2", " ", "i"}]}]]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]", "=."}]}], "Input",
 CellChangeTimes->{{3.778586997581807*^9, 3.7785870662415123`*^9}, {
  3.7785870969289713`*^9, 3.778587097410383*^9}, {3.7785871729946823`*^9, 
  3.7785871846841*^9}, {3.778587480437765*^9, 3.7785875118068113`*^9}, {
  3.778590087949194*^9, 3.7785900917492313`*^9}, {3.778752895426394*^9, 
  3.778752946894992*^9}, {3.778753046265059*^9, 3.778753049158527*^9}, {
  3.7787535530090303`*^9, 3.778753558793186*^9}, {3.7802099324223137`*^9, 
  3.780209973720873*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"59df1cd2-1c49-4ed6-9fa0-cd0a4fc78eba"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7785870023203287`*^9, 3.7785870676690807`*^9}, 
   3.778587098330283*^9, {3.7785871842210197`*^9, 3.778587190958787*^9}, 
   3.778587516527319*^9, 3.7785900977281923`*^9, {3.778752901056045*^9, 
   3.778752947859869*^9}, 3.7787530504474983`*^9, 3.778753559711998*^9, 
   3.780209981223624*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"436fe395-6ddb-430a-a220-a0d57da1650b"]
}, {2}]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]]}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
          SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"2", " ", "z"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], 
  UnderscriptBox[
   UnderscriptBox[
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "z"}], ")"}], 
       "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{" ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "z"}]}], 
        ")"}], "n"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "z"}], ")"}], "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           FractionBox["2", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ")"}], "n"]}]}]}]}], 
    "\[UnderBrace]"], 
   RowBox[{"=", 
    RowBox[{"G", "[", "z", "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"k", ",", "m"}], "]"}], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["2", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
         RowBox[{"j", "-", "l", "-", "m"}]], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], 
          RowBox[{"n", "-", "j"}]], 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "j"], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "j", "-", "i"}], ")"}], "!"}], 
            RowBox[{"i", "!"}]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
           RowBox[{"n", "-", "j"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["L", 
               RowBox[{"n", "-", "j"}]]}], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "Lb"}], ")"}], 
              RowBox[{"n", "-", "j"}]], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
             
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
              RowBox[{"n", "-", "j", "-", 
               RowBox[{"2", "i"}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", 
               RowBox[{"(", 
                RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{"Lb", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
               ")"}], "i"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{"Lb", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
              RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], " ", 
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"-", "n"}], "+", 
            RowBox[{"2", " ", "j"}], "+", "m", "+", "l", "+", 
            RowBox[{"2", " ", "i"}]}]]}]}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{{3.7785875470988617`*^9, 3.7785875610935783`*^9}, {
   3.778587624482527*^9, 3.778587625678383*^9}, {3.778590109349716*^9, 
   3.778590115849882*^9}, {3.778590193397622*^9, 3.778590213981934*^9}, {
   3.7786754834522142`*^9, 3.77867548359507*^9}, {3.778675572860067*^9, 
   3.778675576466762*^9}, {3.7787531040093527`*^9, 3.7787531063666563`*^9}, 
   3.7787531499421387`*^9, {3.7787534076690407`*^9, 3.77875344970912*^9}, {
   3.7787535138159533`*^9, 3.7787535171261*^9}, 3.7787535806151857`*^9, {
   3.780209997637405*^9, 3.7802100021518717`*^9}, {3.7802101842744904`*^9, 
   3.7802101933239813`*^9}},ExpressionUUID->"c1aa8898-a2c3-492c-b602-\
d6e8a2cb4187"],

Cell["Laurent series of f(z):", "Text",
 CellChangeTimes->{{3.7789068464625072`*^9, 3.7789068762039633`*^9}, {
  3.77890692851602*^9, 
  3.778906929926032*^9}},ExpressionUUID->"c5f0bcb5-1d5e-482d-b760-\
2ba1e46b0672"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", 
          RowBox[{"-", "3"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]], "+", " ", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "z"}]}], 
    ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7789264984550447`*^9, 3.7789265438651037`*^9}, {
  3.778928648783155*^9, 3.778928678809373*^9}, {3.778928722654608*^9, 
  3.778928806723311*^9}, {3.77892886239979*^9, 3.778928876912786*^9}, {
  3.7789290632887917`*^9, 3.778929067542943*^9}, {3.778999053770537*^9, 
  3.7789990646486263`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"93bca6d8-a78f-4668-8c94-0670f0f682cc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7789265212694798`*^9, 3.77892654544154*^9}, {
   3.778928726584675*^9, 3.7789288087455673`*^9}, 3.778928880057197*^9, 
   3.778929068694298*^9, {3.77899904572047*^9, 3.778999065669426*^9}, 
   3.778999108519712*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"67cf5a03-3f30-4f9b-a9bd-a085c9fdd45f"]
}, {2}]],

Cell[BoxData[{
 RowBox[{"f", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
     RowBox[{"8", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
          RowBox[{"2", "z"}]]}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
         RowBox[{"2", " ", "z"}]], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L", "-", 
             RowBox[{"Lb", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], 
   "G"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
       RowBox[{"8", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", " ", "G"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
      RowBox[{"8", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], "P", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "\[Infinity]"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "n"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "j"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "0"}], "k"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"l", "=", "0"}], 
           RowBox[{"j", "-", "k"}]], 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"k", ",", "m"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["2", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
            RowBox[{"j", "-", "l", "-", "m"}]], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "0"}], 
             RowBox[{"n", "-", "j"}]], 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "j", "-", "i"}], ")"}], "!"}], 
               RowBox[{"i", "!"}]}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
              RowBox[{"n", "-", "j"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L", 
                  RowBox[{"n", "-", "j"}]]}], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "Lb"}], ")"}], 
                 RowBox[{"n", "-", "j"}]], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", 
                  "\[Omega]"}]], 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
                 RowBox[{"n", "-", "j", "-", 
                  RowBox[{"2", "i"}]}]]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", 
                  RowBox[{"(", 
                   RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"L", "-", 
                   RowBox[{"Lb", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
                  ")"}], "i"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"L", "-", 
                   RowBox[{"Lb", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
                 RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], " ", 
             SuperscriptBox["z", 
              RowBox[{
               RowBox[{"-", "n"}], "+", 
               RowBox[{"2", " ", "j"}], "+", "m", "+", "l", "+", 
               RowBox[{"2", " ", "i"}]}]]}]}]}]}]}]}]}]}]}]}]}], ",", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "[", "z", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
        SuperscriptBox["z", 
         RowBox[{"-", "3"}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
        SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"-", "1"}]], "+", " ", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
        SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
     "z"}]}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.778906537274729*^9, 3.778906578461183*^9}, {
   3.778906619936346*^9, 3.778906628593399*^9}, {3.7789066638391933`*^9, 
   3.778906710181508*^9}, {3.7789288960738287`*^9, 3.778928923805661*^9}, {
   3.7789290727704067`*^9, 3.7789290776669683`*^9}, 3.778999122968223*^9, {
   3.780210061605995*^9, 3.780210066909498*^9}, 
   3.780210225057675*^9},ExpressionUUID->"146ec829-4cfb-4733-96d9-\
3143c2a3fbc0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Split the Residue into two parts", "Section",
 CellChangeTimes->{{3.77858765467143*^9, 3.77858766564489*^9}, {
  3.7785890107689962`*^9, 
  3.778589025780158*^9}},ExpressionUUID->"86b39da4-f630-484d-b789-\
2b71eb2248dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{"f", 
     RowBox[{"(", "z", ")"}]}], ",", "0"}], "]"}], "=", 
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"-", "1"}]], "=", 
   RowBox[{
    RowBox[{"Res", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", 
         RowBox[{"-", "\[Infinity]"}]}], "\[Infinity]"], 
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["z", "n"]}]}], ",", "0"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Res", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"n", "=", 
          RowBox[{"-", "\[Infinity]"}]}], "\[Infinity]"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["b", "n"], "+", 
           SubscriptBox["c", "n"]}], ")"}], 
         SuperscriptBox["z", "n"]}]}], ",", "0"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"-", "1"}]], "+", 
       SubscriptBox["c", 
        RowBox[{"-", "1"}]]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Res", "[", 
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", 
             RowBox[{"-", "\[Infinity]"}]}], "\[Infinity]"], 
           RowBox[{
            SubscriptBox["b", "n"], 
            SuperscriptBox["z", "n"]}]}], ",", "0"}], "]"}], "+", 
        RowBox[{"Res", "[", 
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", 
             RowBox[{"-", "\[Infinity]"}]}], "\[Infinity]"], 
           RowBox[{
            SubscriptBox["c", "n"], 
            SuperscriptBox["z", "n"]}]}], ",", "0"}], "]"}]}], "=", 
       RowBox[{"Res1", "+", "Res2"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
       RowBox[{"8", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
            RowBox[{"2", "z"}]]}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
             SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", " ", "z"}]], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
             SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], "G"}], ",", 
    "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  UnderscriptBox[
   UnderscriptBox[
    RowBox[{"Res", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
         RowBox[{"8", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", " ", "G"}], ",", 
      "0"}], "]"}], "\[UnderBrace]"], 
   RowBox[{"=", "Res1"}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  UnderscriptBox[
   UnderscriptBox[
    RowBox[{"Res", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
         RowBox[{"8", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
             RowBox[{"2", "z"}]], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
              RowBox[{"2", "z"}]]}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
               SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
             RowBox[{"2", " ", "z"}]], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"L", "-", 
                 RowBox[{"Lb", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
                ")"}], 
               SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], "G"}], ",", 
      "0"}], "]"}], "\[UnderBrace]"], "Res2"]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.778587708444933*^9, 3.778587721024426*^9}, {
   3.7785877702869663`*^9, 3.7785878272729177`*^9}, {3.778588500439714*^9, 
   3.7785886189048843`*^9}, {3.778588727909749*^9, 3.7785887946453857`*^9}, {
   3.7785890643267107`*^9, 3.7785892205445538`*^9}, {3.778589318692473*^9, 
   3.778589336507806*^9}, 3.77858939553106*^9, {3.7789073244987717`*^9, 
   3.778907345093376*^9}, {3.780210246044716*^9, 
   3.780210256693115*^9}},ExpressionUUID->"544f5b08-66b4-4230-a368-\
b0de7154587b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Residue 1", "Section",
 CellChangeTimes->{{3.778588985026744*^9, 
  3.77858898851783*^9}},ExpressionUUID->"de61f861-3534-4612-bce9-\
736f6700f311"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
       RowBox[{"8", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", " ", "G"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.778589441996087*^9, 3.778589457101367*^9}, {
  3.77890737550634*^9, 3.7789074357856007`*^9}, {3.7789074937524633`*^9, 
  3.778907514602211*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"69225c81-c8e7-4b6b-bb84-53c2c446b858"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["z", "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["z", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", "z"}]], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "z", "]"}], "1"],
    SeriesData[$CellContext`z, 0, {}, -3, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`z, 
   0, {(Rational[1, 16] Sin[$CellContext`\[Theta]]^3) (
     Complex[0, -1] Cos[$CellContext`\[Phi]] + Sin[$CellContext`\[Phi]]), (
     Complex[0, 
       Rational[1, 8]] (1 + E^(Complex[0, 1] $CellContext`\[Phi]))) 
    Sin[$CellContext`\[Theta]]^2, (Complex[0, 
       Rational[-1, 8]] Sin[$CellContext`\[Theta]]) (2 + 
     Cos[$CellContext`\[Phi]] Sin[$CellContext`\[Theta]]^2), ((
      Rational[1, 8] (1 + E^(Complex[0, 1] $CellContext`\[Phi]))) 
     Sin[$CellContext`\[Theta]]^2) (Complex[0, 1] Cos[$CellContext`\[Phi]] + 
     Sin[$CellContext`\[Phi]])}, -3, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.778589427142427*^9, 3.778589458295075*^9, {3.778907379696562*^9, 
   3.7789074087446947`*^9}, {3.778907497203888*^9, 3.778907515907769*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"fd1cb955-5c6f-419e-8177-f35a9a919efe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Res1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "   ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Implies]", "  ", 
       RowBox[{"Re", "[", "Res1", "]"}]}], "=", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"Im", "[", "Res1", "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " "}], "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]}], 
    "]"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{{3.778589539579357*^9, 3.778589546675907*^9}, {
   3.778674931543201*^9, 3.778674941914369*^9}, 3.7788426024051113`*^9, 
   3.778907559302154*^9, {3.778907605041603*^9, 3.778907615020183*^9}, 
   3.778907715982401*^9, 3.77890785304526*^9, {3.778912697568471*^9, 
   3.778912745600046*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"c4d6c3dd-27cc-4d33-a126-0bed0b5a2ffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Residue 2", "Section",
 CellChangeTimes->{{3.7785896599957438`*^9, 
  3.778589662675871*^9}},ExpressionUUID->"ccb556dc-2134-455a-b454-\
1f1e1e3a4cf0"],

Cell[BoxData[{
 RowBox[{"Res2", "=", 
  RowBox[{"Res", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
       RowBox[{"8", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", "z"}]], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "L", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
            RowBox[{"2", "z"}]]}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "Lb", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
             SuperscriptBox["z", "2"]}]}], ")"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
           RowBox[{"2", " ", "z"}]], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
             SuperscriptBox["z", "2"]}]}], ")"}]}]]}]}], ")"}], "G"}], ",", 
    "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{"Res", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
        RowBox[{"8", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], "P", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "0"}], "n"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], "j"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"m", "=", "0"}], "k"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"l", "=", "0"}], 
            RowBox[{"j", "-", "k"}]], 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"k", ",", "m"}], "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["2", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
              RowBox[{"j", "-", "l", "-", "m"}]], "\[IndentingNewLine]", 
             "\[CenterDot]", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"i", "=", "0"}], 
               RowBox[{"n", "-", "j"}]], 
              RowBox[{
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "j", "-", "i"}], ")"}], "!"}], 
                 RowBox[{"i", "!"}]}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
                RowBox[{"n", "-", "j"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["L", 
                    RowBox[{"n", "-", "j"}]]}], 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
                 "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "Lb"}], ")"}], 
                   RowBox[{"n", "-", "j"}]], 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", 
                    "\[Omega]"}]], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
                   RowBox[{"n", "-", "j", "-", 
                    RowBox[{"2", "i"}]}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", 
                    RowBox[{"(", 
                    RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"L", "-", 
                    RowBox[{"Lb", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
                    ")"}], "i"], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"L", "-", 
                    RowBox[{"Lb", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
                   RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], " ", 
               SuperscriptBox["z", 
                RowBox[{
                 RowBox[{"-", "n"}], "+", 
                 RowBox[{"2", " ", "j"}], "+", "m", "+", "l", "+", 
                 RowBox[{"2", " ", "i"}]}]]}]}]}]}]}]}]}]}]}]}], ",", "0"}], 
    "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "[", "z", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
        "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}]}], 
      "z"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "z"}], "+", 
     " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
      
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
       "2"], " ", 
      SuperscriptBox["z", "5"]}]}], ")"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.77858787450653*^9, 3.778587886942704*^9}, {
   3.778589709646708*^9, 3.7785897219098873`*^9}, {3.778590150283101*^9, 
   3.778590176863041*^9}, {3.778590238956691*^9, 3.7785902846649218`*^9}, 
   3.778590322528328*^9, {3.778675523091392*^9, 3.778675523215361*^9}, {
   3.778675604951374*^9, 3.778675608193996*^9}, 3.778753169528303*^9, {
   3.778753273765818*^9, 3.778753285149745*^9}, {3.778753637620763*^9, 
   3.778753678245832*^9}, {3.7789079685131807`*^9, 3.778907976890154*^9}, {
   3.7802102887714787`*^9, 3.78021031655121*^9}, 
   3.78021036649304*^9},ExpressionUUID->"b31eca39-4693-4b10-82c7-\
3b78b0f230e1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{"-", "n"}], "+", 
       RowBox[{"2", " ", "j"}], "+", "l", "+", "m", "+", 
       RowBox[{"2", " ", "i"}], "+", 
       RowBox[{"N", "'"}]}]], 
     OverscriptBox["=", "!"], 
     RowBox[{
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"-", "1"}]], "  ", "\[Implies]", "  ", "n"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "j"}], "+", "l", "+", "m", "+", 
        RowBox[{"2", " ", "i"}], "+", "N"}], 
       OverscriptBox["\[GreaterEqual]", "!"], "0"}]}]}], ",", " ", 
    RowBox[{"N", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "'"}], "+", "1"}], "\[Element]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "4", ",", "6"}], 
       "}"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"j", "\[LessEqual]", "n"}], " ", 
     OverscriptBox["\[Implies]", 
      RowBox[{"|", 
       RowBox[{"-", "j"}]}]], " ", 
     RowBox[{"0", "\[LessEqual]", 
      RowBox[{"j", "+", "l", "+", "m", "+", 
       RowBox[{"2", " ", "i"}], "+", "N"}]}]}], ",", "  ", 
    RowBox[{
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"n", "-", "j"}]}], " ", 
     OverscriptBox["\[Implies]", 
      RowBox[{"|", 
       RowBox[{"-", "i"}]}]], " ", 
     UnderscriptBox[
      RowBox[{"0", "\[LessEqual]", 
       RowBox[{"j", "+", "l", "+", "m", "+", "i", "+", "N"}]}], 
      StyleBox["_",
       FontWeight->"Bold",
       FontColor->RGBColor[1, 0, 0]]]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.778590341285269*^9, 3.778590468786625*^9}, {
  3.778590520545417*^9, 3.7785905723023987`*^9}, {3.778675049317086*^9, 
  3.7786750905348263`*^9}, {3.778675318246422*^9, 3.7786753381960373`*^9}, {
  3.7786753748348923`*^9, 3.778675429048572*^9}, {3.7786756225183077`*^9, 
  3.778675750393808*^9}, {3.77867640235091*^9, 3.778676435714466*^9}, {
  3.778676478579754*^9, 
  3.778676557261331*^9}},ExpressionUUID->"3b7facfe-81b2-49a2-9324-\
1295e2a52c0b"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "9da9f57c-62e2-4808-a58c-2807d7136001"],
 ", ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],ExpressionUUID->
  "3acc635c-cc4e-4ff2-a69f-ba9fbbe92584"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", "3"], TraditionalForm]],ExpressionUUID->
  "03c5619d-2bab-47b2-b576-8eefff5ba813"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", "5"], TraditionalForm]],ExpressionUUID->
  "c9436eda-2dc9-46a0-b2ba-5c8c0132487b"],
 ",  N \[GreaterEqual] 0:"
}], "Subsection",
 CellChangeTimes->{{3.778590599837237*^9, 3.778590613106308*^9}, {
  3.7787458795479183`*^9, 
  3.7787459628985767`*^9}},ExpressionUUID->"b155c50f-fb9c-4b87-9ea0-\
bd199ad9da21"],

Cell[BoxData[
 RowBox[{"0", "\[LessEqual]", 
  RowBox[{"j", "+", "l", "+", "m", "+", "i", "+", 
   RowBox[{"N", " ", 
    StyleBox["\[Checkmark]",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0.67, 0]]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0.67, 0],
 CellChangeTimes->{{3.778676572108124*^9, 
  3.778676604469002*^9}},ExpressionUUID->"58c4a644-d3e9-4979-9fc8-\
138bba3d8b09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "0"}], "\[Infinity]"], 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], 
            "!"}], 
           RowBox[{"i", "!"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
          RowBox[{
           RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["L", 
              RowBox[{
               RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
               "N"}]]}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "Lb"}], ")"}], 
             RowBox[{
              RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
              "N"}]], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], 
              "\[Phi]"}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}],
              "i"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
             RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}]]}]}], 
          ")"}]}]}]}]}]}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "0"}], "\[Infinity]"], 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], 
            "!"}], 
           RowBox[{"i", "!"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
          RowBox[{
           RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["L", 
              RowBox[{
               RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
               "N"}]]}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "Lb"}], ")"}], 
             RowBox[{
              RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
              "N"}]], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], 
              "\[Phi]"}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}],
              "i"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", "-", 
               RowBox[{"Lb", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
             RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}]]}]}], 
          ")"}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]"}], "DisplayFormula",
 CellChangeTimes->{{3.77867581191626*^9, 3.7786758499486427`*^9}, {
   3.7786766459780273`*^9, 3.77867667113582*^9}, {3.778676913914192*^9, 
   3.778677013092689*^9}, 3.7786771482789927`*^9, {3.778677185234745*^9, 
   3.7786771873416967`*^9}, {3.7786772426834507`*^9, 3.778677245857699*^9}, {
   3.778677401229311*^9, 3.778677431125881*^9}, {3.778677541949997*^9, 
   3.778677542811544*^9}, 3.7786777297930737`*^9, {3.778677789481121*^9, 
   3.778677795427115*^9}, {3.778753321718156*^9, 3.778753335147854*^9}, {
   3.7787537787832813`*^9, 3.7787537825786324`*^9}, {3.780210532047234*^9, 
   3.7802105492051983`*^9}, {3.780210587429974*^9, 3.780210654536705*^9}, {
   3.780210712612111*^9, 3.7802107249550343`*^9}, {3.780225888945154*^9, 
   3.7802258900108128`*^9}},ExpressionUUID->"0947d088-8046-4b62-a5f3-\
657564b096b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
          "N"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], "\[Phi]"}]]}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}]]}]}], ")"}]}]}],
   " "}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
        "N"}]]}]}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], "\[Phi]"}]], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
        "N"}]]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", 
     RowBox[{"(", 
      RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], "i"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
       RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}]]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
      "N"}]]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.780210865138915*^9, 3.780210989941114*^9}, {
  3.7802110685781317`*^9, 3.780211074975829*^9}, {3.7802113486993437`*^9, 
  3.780211360471631*^9}, {3.7802113907432213`*^9, 3.780211428181439*^9}, {
  3.7802137004711246`*^9, 3.7802137027012367`*^9}, {3.7802163458216352`*^9, 
  3.7802163485011187`*^9}, {3.78022566721447*^9, 
  3.780225673604486*^9}},ExpressionUUID->"8ac0127e-b46b-418f-b77d-\
015fe82f48aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"\[Omega]", ">", "0"}]}], "}"}]}], ";", 
  RowBox[{"\[Theta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
        "N"}]]}]}]}], "==", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"\[ImaginaryI]", " "}], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
      RowBox[{"L", " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], " ", "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]", "=."}]}], "Input",
 CellChangeTimes->{{3.778677464532946*^9, 3.778677471199246*^9}, {
   3.7786778323172293`*^9, 3.778677833051505*^9}, {3.778678002268654*^9, 
   3.778678035147365*^9}, 3.7802115941066236`*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"ed5007f8-e377-4fa7-ab0d-548d3e50df14"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.77867746626644*^9, 3.778677471665694*^9}, 
   3.778677833887494*^9, {3.77867802240031*^9, 3.778678037828199*^9}, 
   3.780211517376582*^9, 3.780213578658174*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"dfdfd33f-420d-4afd-b141-2dda1dd21acd"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Lb", ">", "0"}], ",", 
     RowBox[{"\[Omega]", ">", "0"}]}], "}"}]}], ";", 
  RowBox[{"\[Theta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], "\[Phi]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "Lb", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", 
        "N"}]]}]}]}], "==", " ", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"\[ImaginaryI]", " "}], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], "\[Phi]"}]], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
      RowBox[{
       RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]", "=."}]}], "Input",
 CellChangeTimes->{{3.778678081043689*^9, 3.7786782656835403`*^9}, {
  3.778678303893631*^9, 3.778678449273344*^9}, {3.780211437099491*^9, 
  3.780211445878776*^9}, {3.7802116021752853`*^9, 3.7802116068052053`*^9}, {
  3.7802136098314123`*^9, 3.780213616567485*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"9039a7c0-da41-4752-8e84-a88499be93a1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.778678083169362*^9, 3.778678111481277*^9}, 
   3.7786781628262777`*^9, 3.778678211358675*^9, {3.778678248648576*^9, 
   3.778678266427135*^9}, 3.7786783218763437`*^9, {3.778678354645108*^9, 
   3.778678449987693*^9}, 3.780211451022188*^9, 3.780211525804214*^9, 
   3.780211613764186*^9, 3.7802135155711*^9, 3.7802135827280283`*^9, 
   3.7802136175513678`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"8778a7bb-76a6-4a49-aa9d-665b2e7d21c5"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"Lb", ">", "0"}], ",", 
     RowBox[{"\[Phi]", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"L", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "Lb"}]}], 
     "]"}], "2"], "==", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"L", "-", 
      RowBox[{"Lb", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"L", "-", 
      RowBox[{"Lb", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.780220118123088*^9, 3.780220138277411*^9}, {
  3.78022051626786*^9, 3.780220517102152*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"a000d343-f368-4c3e-a1a7-2f34abddee65"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.780220135206005*^9, 3.780220138948908*^9}, 
   3.780220518395743*^9, 3.780220652755372*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"26b87fb2-17f0-4124-a268-ed2a607ed865"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"Lb", ">", "0"}], ",", 
     RowBox[{"\[Phi]", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"L", "-", 
     RowBox[{"Lb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"L", "-", 
     RowBox[{"Lb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7802204314091473`*^9, 3.780220503996028*^9}, 
   3.780220537813414*^9},
 CellLabel->
  "In[245]:=",ExpressionUUID->"d2424810-6aa9-4515-b3bb-46973ddc0b7e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["L", "2"], "+", 
  SuperscriptBox["Lb", "2"], "-", 
  RowBox[{"2", " ", "L", " ", "Lb", " ", 
   RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.780220444722766*^9, 3.7802205049063683`*^9}, 
   3.780220539015148*^9, 3.78022065519816*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"8c361a64-d0e3-477e-a15a-3259ea2b0bf7"]
}, {2}]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"(", 
    RowBox[{"L", "-", 
     RowBox[{"Lb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}]}], ",", 
  " ", 
  RowBox[{"x", "=", 
   RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
  RowBox[{"n", "=", 
   RowBox[{"j", "+", "l", "+", "m", "+", "N"}]}], ",", " ", 
  RowBox[{
   RowBox[{"s", ":=", 
    RowBox[{
     RowBox[{"Sign", "[", 
      OverscriptBox["a", "_"], "]"}], "=", 
     FractionBox[
      OverscriptBox["a", "_"], 
      RowBox[{"\[LeftBracketingBar]", "a", "\[RightBracketingBar]"}]]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], "i"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", "-", 
         RowBox[{"Lb", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
       RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}]]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "+", "l", "+", "m", "+", "N"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "+", "N"}]]}]}], 
  "=", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "i"], 
       SuperscriptBox[
        OverscriptBox["a", "_"], 
        RowBox[{"i", "+", "n"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "+", "n"}], ")"}], "!"}], 
       RowBox[{"i", "!"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["x", "2"], ")"}], 
      RowBox[{
       RowBox[{"2", " ", "i"}], "+", "n"}]]}]}], "=", 
   RowBox[{
    SuperscriptBox["s", "n"], 
    RowBox[{"BesselI", "[", 
     RowBox[{"n", ",", 
      RowBox[{
       RowBox[{"\[LeftBracketingBar]", "a", "\[RightBracketingBar]"}], 
       "x"}]}], "]"}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.780223742615445*^9, 3.780223865055085*^9}, {
  3.780223900508353*^9, 3.78022394145015*^9}, {3.780224861954588*^9, 
  3.7802249322462997`*^9}, {3.7802251075532513`*^9, 3.780225156661064*^9}, {
  3.7802252189913483`*^9, 3.780225229969013*^9}, {3.7802253284965363`*^9, 
  3.780225399787068*^9}, {3.780225498874284*^9, 
  3.780225499098332*^9}},ExpressionUUID->"ced6a1e6-07e4-4545-b5d3-\
986b6ebb2c91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[ImaginaryI]", " "}], 
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}]]}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
        RowBox[{"L", " ", "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[ImaginaryI]", " "}], 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], "\[Phi]"}]], " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
      RowBox[{"BesselI", "[", 
       RowBox[{
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
        RowBox[{"\[ImaginaryI]", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], ")"}], "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
      RowBox[{"BesselI", "[", 
       RowBox[{
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
        RowBox[{"\[ImaginaryI]", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ImaginaryI]", 
       RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
           RowBox[{"L", " ", "\[Omega]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], " ", 
              "\[Phi]"}], "-", 
             RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{
           RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
           RowBox[{
            RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.778679391571672*^9, 3.7786794053364058`*^9}, {
  3.780225509115212*^9, 3.7802256528032703`*^9}, {3.78022601014082*^9, 
  3.7802260720455914`*^9}, {3.780226139992816*^9, 3.7802261810771923`*^9}, {
  3.780226261193479*^9, 3.780226271141554*^9}, {3.780226364417377*^9, 
  3.780226375973217*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"2e6a1202-b1e7-498c-bf3c-468b2a0f23e1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7802260204111853`*^9, 3.7802260779284773`*^9, 
  3.780226143154491*^9, 3.780226182242169*^9, 3.780226272252757*^9, 
  3.780226377280476*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"0c9fc9d7-92ad-45e7-b6ef-98231e220aa0"]
}, {2}]],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"L", "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
             SqrtBox[
              RowBox[{
               SuperscriptBox["L", "2"], "+", 
               SuperscriptBox["Lb", "2"], "-", 
               RowBox[{"2", " ", "L", " ", "Lb", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
           RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
          RowBox[{"BesselI", "[", 
           RowBox[{
            RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
            RowBox[{"\[ImaginaryI]", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["L", "2"], "+", 
               SuperscriptBox["Lb", "2"], "-", 
               RowBox[{"2", " ", "L", " ", "Lb", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ImaginaryI]", 
           RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
               RowBox[{"L", " ", "\[Omega]", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], " ", 
                  "\[Phi]"}], "-", 
                 RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{
               RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
               RowBox[{
                RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780226228704069*^9, 3.780226238996134*^9}, 
   3.780226281096959*^9, 
   3.7802263865899754`*^9},ExpressionUUID->"1219e39f-b08f-49e8-adea-\
abe60b9958b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["I", "n"], "[", "z", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", 
      RowBox[{"-", "n"}]], 
     RowBox[{
      SubscriptBox["J", "n"], "[", "\[ImaginaryI]z", "]"}]}], " ", 
    "\[Implies]", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
      RowBox[{"\[ImaginaryI]", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["Lb", "2"], "-", 
         RowBox[{"2", " ", "L", " ", "Lb", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "=", 
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{
      RowBox[{"-", "j"}], "-", "l", "-", "m", "-", "N"}]], 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]}], "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
     "]"}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->GrayLevel[0.5],
 CellChangeTimes->{{3.778745322018599*^9, 3.778745366827154*^9}, {
  3.778745402880516*^9, 3.778745426428644*^9}, {3.7787455191247807`*^9, 
  3.778745519560731*^9}, {3.780226333027885*^9, 3.7802263417175713`*^9}, {
  3.7802264039823647`*^9, 3.78022642754776*^9}, {3.780226501286132*^9, 
  3.780226504740242*^9}},
 FontSize->12,ExpressionUUID->"e8c851e5-6ef9-49ef-8b3c-e317b9c578bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["J", "n"], "[", 
   RowBox[{"-", "z"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], 
     RowBox[{
      SubscriptBox["J", "n"], "[", "z", "]"}]}], " ", "\[Implies]", " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]}], "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["Lb", "2"], "-", 
         RowBox[{"2", " ", "L", " ", "Lb", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], 
     "]"}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->GrayLevel[0.5],
 CellChangeTimes->{{3.778745322018599*^9, 3.778745366827154*^9}, {
  3.778745402880516*^9, 3.778745426428644*^9}, {3.7787455191247807`*^9, 
  3.778745519560731*^9}, {3.7789229327829847`*^9, 3.7789230052237864`*^9}, {
  3.780226492241065*^9, 3.780226540919365*^9}},
 FontSize->12,ExpressionUUID->"c95fae57-bd66-48fd-ba9f-a53dd2b81f8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{
     RowBox[{"-", "j"}], "-", "l", "-", "m", "-", "N"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"j", "+", "l", "+", "m", "+", "N"}]]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.780226843432281*^9, 3.780226858222785*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"fa2a18c9-f7ce-4dfd-b618-8968a36faf68"],

Cell[BoxData[
 SuperscriptBox["\[ImaginaryI]", 
  RowBox[{"j", "+", "l", "+", "m", "+", "N"}]]], "Output",
 CellChangeTimes->{{3.780226854502077*^9, 3.780226858628173*^9}},
 CellLabel->
  "Out[317]=",ExpressionUUID->"20ec4cf0-942d-4bb0-bb93-e88d840007c2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", 
            RowBox[{"(", 
             RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"L", "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
             SqrtBox[
              RowBox[{
               SuperscriptBox["L", "2"], "+", 
               SuperscriptBox["Lb", "2"], "-", 
               RowBox[{"2", " ", "L", " ", "Lb", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
           RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["L", "2"], "+", 
               SuperscriptBox["Lb", "2"], "-", 
               RowBox[{"2", " ", "L", " ", "Lb", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
            RowBox[{"L", " ", "\[Omega]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ")"}], " ", 
               "\[Phi]"}], "-", 
              RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{
            RowBox[{"j", "+", "l", "+", "m", "+", "N"}], ",", 
            RowBox[{
             RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
        ")"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780226228704069*^9, 3.780226238996134*^9}, 
   3.780226281096959*^9, 3.7802263865899754`*^9, {3.7802270391350813`*^9, 
   3.780227087237939*^9}, 
   3.7802271519112988`*^9},ExpressionUUID->"144190cc-7db5-458a-baae-\
251df9c3d84a"],

Cell[CellGroupData[{

Cell["Definition:", "Subsubsection",
 CellChangeTimes->{{3.778755539743675*^9, 
  3.778755544751741*^9}},ExpressionUUID->"cfc0eef9-5f90-42cc-ab3a-\
d2097d1d5594"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["g", "\[PlusMinus]"], "n"], "[", "\[Theta]", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
         "Lb"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["Lb", "2"], "-", 
         RowBox[{"2", " ", "L", " ", "Lb", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["Lb", "2"], "-", 
        RowBox[{"2", " ", "L", " ", "Lb", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{"L", " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[PlusMinus]", "n"}], " ", "\[Phi]"}], "-", 
        RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{
      RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}]}]}]], "DisplayFormula",\

 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.778754570680748*^9, 3.778754724604204*^9}, {
   3.778755184046624*^9, 3.778755199220461*^9}, {3.778923571421691*^9, 
   3.778923635337892*^9}, {3.778923673305028*^9, 3.778923800202414*^9}, {
   3.77892383332861*^9, 3.778923835823756*^9}, {3.778924211226924*^9, 
   3.7789242146872263`*^9}, {3.778924458643341*^9, 3.7789245103233*^9}, {
   3.7789246546618547`*^9, 3.778924656551054*^9}, 3.78022728037435*^9, 
   3.780227502520463*^9, {3.780228658766016*^9, 3.78022870048253*^9}, {
   3.780231964621318*^9, 3.78023197648633*^9}, {3.780287623382751*^9, 
   3.780287629486004*^9}, {3.7803011818844957`*^9, 
   3.780301185446397*^9}},ExpressionUUID->"5d81a124-d54e-4c22-9cb6-\
273a817c1661"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TeXForm", "[", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], "n"], "[", "\[Theta]", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ",
            "Lb"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
      RowBox[{
       SubscriptBox["J", "n"], "[", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      RowBox[{
       SubscriptBox["J", "n"], "[", 
       RowBox[{"L", " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", "n"}], " ", "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
      RowBox[{
       SubscriptBox["J", "n"], "[", 
       RowBox[{
        RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}]}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<TeX-code:\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.782068139243472*^9, 3.782068173220055*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6ef27674-d423-49b0-9751-c90d5538c333"],

Cell[BoxData["\<\"TeX-code:\"\>"], "Print",
 CellChangeTimes->{3.7820681750192413`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5b896b02-fd37-4cf1-af25-96dc823d72d2"],

Cell["\<\
g^+{}_n(\\theta )\\text{:=}e^{i (L-\\text{Lb}) \\omega } \
\\left(\\frac{L-e^{\\pm i \\phi } \\text{Lb}}{\\sqrt{L^2+\\text{Lb}^2-2 L
   \\text{Lb} \\cos (\\phi )}}\\right)^n J_n\\left(\\sqrt{L^2+\\text{Lb}^2-2 \
L \\text{Lb} \\cos (\\phi )} \\omega  \\sin (\\theta
   )\\right)-e^{i L \\omega } J_n(L \\omega  \\sin (\\theta ))-e^{i (\\pm n \
\\phi -\\text{Lb} \\omega )} J_n(-\\text{Lb} \\omega  \\sin
   (\\theta ))\
\>", "Output",
 CellChangeTimes->{3.782068175020735*^9},
 CellLabel->
  "Out[1]//TeXForm=",ExpressionUUID->"cc824849-55b5-444e-ae49-4f92db9ef6ac"]
}, {2}]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gp", "[", 
    RowBox[{"n_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"L", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{"L", " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "\[Phi]"}], "-", 
         RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gm", "[", 
    RowBox[{"n_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"L", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "Lb"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{"L", " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", "\[Phi]"}], "-", 
         RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7802273403940287`*^9, 3.780227380055928*^9}, {
   3.780227470055909*^9, 3.780227492120846*^9}, {3.780227579461886*^9, 
   3.780227616558028*^9}, 3.780288552321575*^9, {3.8235854135064096`*^9, 
   3.823585414034006*^9}, {3.8235857556281395`*^9, 
   3.823585756056001*^9}},ExpressionUUID->"55dfca92-a7d6-460d-9afb-\
44da84c9f9cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", ">", "0"}], ",", 
     RowBox[{"Lb", ">", "0"}], ",", 
     RowBox[{"\[Omega]", ">", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lb", "=", "L"}], ";", 
  RowBox[{"\[Phi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"L", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{"L", " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "\[Phi]"}], "-", 
         RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], "==", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}], "2"]]}], ")"}], "n"], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{"2", " ", "L", " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "\[Omega]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], "n"], " ", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
      ")"}], " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"n", ",", 
       RowBox[{"L", " ", "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lb", "=."}], ";", 
  RowBox[{"\[Phi]", "=."}]}]}], "Input",
 CellChangeTimes->{{3.780227815686934*^9, 3.7802278805182333`*^9}, {
  3.780228290494028*^9, 3.7802283717646837`*^9}, {3.780228413479384*^9, 
  3.780228442235428*^9}, {3.780228738362092*^9, 3.780228740661681*^9}, {
  3.780286716133786*^9, 3.780286742393355*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"89c8d7ca-b324-452c-8f88-bba315a1bf44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "n"}]], " ", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"n", ",", 
     RowBox[{
      RowBox[{"-", "L"}], " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "\[Equal]", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", "\[ImaginaryI]"]}], ")"}], "n"], " ", 
   
   RowBox[{"BesselJ", "[", 
    RowBox[{"n", ",", 
     RowBox[{"L", " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7802278758071136`*^9, 3.780227955730839*^9, 3.7802283046086197`*^9, {
   3.7802283634547653`*^9, 3.780228396330441*^9}, 3.7802287213960037`*^9, 
   3.7802290460501842`*^9, 3.78028665191282*^9, 3.78028674483009*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b1b65edc-a851-4049-8249-2f578346d9c1"]
}, {2}]],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], " ", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", 
        "]"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.778923867851488*^9, {3.778923921273575*^9, 3.778923957837317*^9}, {
   3.7802319923547487`*^9, 3.780231993953308*^9}, {3.780287564043593*^9, 
   3.7802875687578287`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"0676fbac-4b88-4698-afa5-4b17a63881f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    RowBox[{"-", "3"}]], TraditionalForm]],ExpressionUUID->
  "0dcf8ec9-f2c0-4b06-ab2d-00a1e2969683"],
 ",  N=-2:"
}], "Subsection",
 CellChangeTimes->{{3.778745800062997*^9, 
  3.778745859089566*^9}},ExpressionUUID->"476ce9ac-baa4-4b4e-a828-\
8340fee76529"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", "n"}], "+", 
     RowBox[{"2", " ", "j"}], "+", "l", "+", "m", "+", 
     RowBox[{"2", " ", "i"}], "+", 
     RowBox[{"N", "'"}]}]], 
   OverscriptBox["=", "!"], 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"-", "1"}]], "  ", "\[Implies]", "  ", "n"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "j"}], "+", "l", "+", "m", "+", 
      RowBox[{"2", " ", "i"}], "+", "N"}], 
     OverscriptBox["\[GreaterEqual]", "!"], "0"}]}]}], ",", " ", 
  RowBox[{"N", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "'"}], "+", "1"}], "\[Element]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "4", ",", "6"}], 
     "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"j", "\[LessEqual]", "n"}], " ", 
   OverscriptBox["\[Implies]", 
    RowBox[{"|", 
     RowBox[{"-", "j"}]}]], " ", 
   RowBox[{"0", "\[LessEqual]", 
    RowBox[{"j", "+", "l", "+", "m", "+", 
     RowBox[{"2", " ", "i"}], "+", "N"}]}]}], ",", "  ", 
  RowBox[{
   RowBox[{"i", "\[LessEqual]", 
    RowBox[{"n", "-", "j"}]}], " ", 
   OverscriptBox["\[Implies]", 
    RowBox[{"|", 
     RowBox[{"-", "i"}]}]], " ", 
   UnderscriptBox[
    RowBox[{"0", "\[LessEqual]", 
     RowBox[{"j", "+", "l", "+", "m", "+", "i", "+", "N"}]}], 
    StyleBox["_",
     FontWeight->"Bold",
     FontColor->RGBColor[1, 0, 0]]]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.778590341285269*^9, 3.778590468786625*^9}, {
   3.778590520545417*^9, 3.7785905723023987`*^9}, {3.778675049317086*^9, 
   3.7786750905348263`*^9}, {3.778675318246422*^9, 3.7786753381960373`*^9}, {
   3.7786753748348923`*^9, 3.778675429048572*^9}, {3.7786756225183077`*^9, 
   3.778675750393808*^9}, {3.77867640235091*^9, 3.778676435714466*^9}, {
   3.778676478579754*^9, 3.778676557261331*^9}, 
   3.7787459729213753`*^9},ExpressionUUID->"c560ee01-da39-4288-af6b-\
3c200887a6b7"],

Cell[BoxData[
 UnderscriptBox[
  RowBox[{"0", "\[LessEqual]", 
   RowBox[{"j", "+", "m", "+", "l", "+", "i", "-", "2"}]}], 
  StyleBox["_",
   FontWeight->"Bold",
   FontColor->RGBColor[1, 0, 0]]]], "DisplayFormula",
 CellChangeTimes->{{3.778745999622724*^9, 3.778746033200789*^9}, {
  3.778748052229848*^9, 
  3.778748054448145*^9}},ExpressionUUID->"095d4f54-3d7d-4878-9074-\
c993756df0c6"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"l", "=", "0"}], 
      RowBox[{"j", "-", "k"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
      RowBox[{"Binomial", "[", 
       RowBox[{"k", ",", "m"}], "]"}], 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
       RowBox[{"j", "-", "l", "-", "m"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "j", "+", "l", "+", "m", "-", "2"}], ")"}], 
           "!"}], 
          RowBox[{"i", "!"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "-", "2"}]], 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L", 
             RowBox[{
              RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "-", 
              "2"}]]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "Lb"}], ")"}], 
            RowBox[{
             RowBox[{"2", " ", "i"}], "+", "j", "+", "l", "+", "m", "-", 
             "2"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"j", "+", "l", "+", "m", "-", "2"}], ")"}], 
             "\[Phi]"}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            "i"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
            RowBox[{"i", "+", "j", "+", "l", "+", "m", "-", "2"}]]}]}], 
         ")"}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"i", "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{"2", " ", "i"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{"2", " ", "i"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{"2", " ", "i"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], "i"]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"i", "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{"2", " ", "i"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{"2", " ", "i"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{"2", " ", "i"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], "i"]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "1"], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["L", 
           RowBox[{
            RowBox[{"2", " ", "i"}], "-", "1"}]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "Lb"}], ")"}], 
          RowBox[{
           RowBox[{"2", " ", "i"}], "-", "1"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
          RowBox[{"i", "-", "1"}]]}]}], 
       ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "2"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "-", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "-", "2"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox["Lb", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "-", "2"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"i", "-", "2"}]]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]"}], "DisplayFormula",
 CellChangeTimes->{{3.77874739175723*^9, 3.7787473971720123`*^9}, 
   3.7787479262822313`*^9, {3.7787495913146677`*^9, 3.778749704879697*^9}, {
   3.7787497380149384`*^9, 3.778749771928637*^9}, {3.7787498370195208`*^9, 
   3.778750340613899*^9}, {3.778750382403864*^9, 3.778750450945374*^9}, {
   3.778750529129793*^9, 3.77875066177705*^9}, {3.77875069446588*^9, 
   3.7787507311569357`*^9}, {3.77875082059286*^9, 3.778750984308948*^9}, 
   3.7787514584768057`*^9, {3.7788334983355303`*^9, 3.778833534044033*^9}, {
   3.778920856980073*^9, 3.778921223477407*^9}, {3.7789212855401087`*^9, 
   3.778921295581221*^9}, 3.778921333620706*^9, {3.778921431743869*^9, 
   3.778921436155167*^9}, 3.780229274702697*^9, {3.780230431878714*^9, 
   3.780230505431115*^9}, {3.780230544815055*^9, 3.780230601624477*^9}, {
   3.780230677659143*^9, 3.780230713044252*^9}, {3.7802307639413853`*^9, 
   3.780230812628577*^9}, {3.7802313579967527`*^9, 
   3.780231379874057*^9}},ExpressionUUID->"8667744e-5cdb-40e7-8381-\
0446970db7a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"i", "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{"2", " ", "i"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["L", 
           RowBox[{"2", " ", "i"}]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "Lb"}], ")"}], 
          RowBox[{"2", " ", "i"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]]}], 
        "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], "i"]}]}], 
       ")"}]}]}]}], "==", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ImaginaryI]", "0"]}], 
    RowBox[{"gp", "[", 
     RowBox[{"0", ",", "\[Theta]"}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.780296939563425*^9, 3.780296985356761*^9}, {
  3.7802970652808647`*^9, 3.7802970662555113`*^9}, {3.780297105442629*^9, 
  3.7802971156225567`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"5524038a-ed8d-46bd-b869-079a169262a0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.780296992410965*^9, 3.780296997149393*^9}, 
   3.780297036571435*^9, 3.780297083449778*^9, 3.7802971357922897`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"6e554464-d7fe-4af9-879f-088aa7610a74"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "n"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", "n"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", "n"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "Lb"}], ")"}], 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "n"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Phi]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"i", "+", "n"}]]}]}], ")"}]}]}], "=", 
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", "n"], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "+"], "n"], "[", "\[Theta]", 
    "]"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.780230992184972*^9, 3.7802310356687*^9}, 
   3.7802311027802553`*^9, {3.780231162287652*^9, 3.780231189456937*^9}, {
   3.78023123555131*^9, 3.78023127137272*^9}, {3.7802320585992126`*^9, 
   3.7802320601763906`*^9}, {3.78028737005844*^9, 3.780287373953973*^9}, 
   3.78030034076759*^9},ExpressionUUID->"d74c6159-8c86-4c4d-b8d4-\
3d78c75962be"],

Cell["Numerical check of the identity via the truncated series:", "Text",
 CellChangeTimes->{{3.823585943854333*^9, 
  3.823586008962104*^9}},ExpressionUUID->"e3ab3f72-0140-475e-b235-\
b98fd2050d72"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "1"}], ";", 
  RowBox[{"Lb", "=", "2"}], ";", 
  RowBox[{"\[Omega]", "=", "1"}], ";", 
  RowBox[{"\[Phi]", "=", "4"}], ";", 
  RowBox[{"n", "=", "2"}], ";", 
  RowBox[{"Ncut", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "Ncut"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "n"}], ")"}], "!"}], 
          RowBox[{"i", "!"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", "n"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L", 
             RowBox[{
              RowBox[{"2", " ", "i"}], "+", "n"}]]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "Lb"}], ")"}], 
            RowBox[{
             RowBox[{"2", " ", "i"}], "+", "n"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            "i"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
            RowBox[{"i", "+", "n"}]]}]}], ")"}]}]}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", "n"], 
       RowBox[{"gp", "[", 
        RowBox[{"n", ",", "\[Theta]"}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=."}], ";", 
  RowBox[{"Lb", "=."}], ";", 
  RowBox[{"\[Omega]", "=."}], ";", 
  RowBox[{"\[Phi]", "=."}], ";", 
  RowBox[{"n", "=."}], ";"}]}], "Input",
 CellChangeTimes->{{3.780288237645104*^9, 3.7802882484160337`*^9}, {
   3.78028831872084*^9, 3.780288482833207*^9}, 3.780288580126989*^9, {
   3.780298726018622*^9, 3.780298738239715*^9}, {3.78029896163732*^9, 
   3.780298989420307*^9}, 3.7802998242165413`*^9, {3.780299878463345*^9, 
   3.78029989834588*^9}, {3.780299961477405*^9, 3.7803000185973253`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"bb6d0629-d45b-4ea7-a133-ee26487fc801"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2nk8VN8bB3AzI4aSPVmiyJJEJCQ5JxVFyVIkS0i2IkskWymhTUiSypa9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       "]]},
     Annotation[#, "Charting`Private`Tag$7012702#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVmnk4lU8bxznEIWWJQoWkkpAkIcykIhRCKEtISBJCQpIklYQkSUi2FDnH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       "]]},
     Annotation[#, "Charting`Private`Tag$7012702#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Pi}, {-0.10441373469822188`, 0.}}, {{
     0, 3.141592653589793}, {-0.10441373469822188`, 0.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7802989180341473`*^9, {3.78029903651886*^9, 3.7802990366428537`*^9}, {
   3.7802998723432417`*^9, 3.780299899091528*^9}, {3.780299963225322*^9, 
   3.780300019519013*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"34602a4d-aadb-485b-a6a3-8f484327252a"]
}, {2}]],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
        RowBox[{"Binomial", "[", 
         RowBox[{"k", ",", "m"}], "]"}], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["2", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
         RowBox[{"j", "-", "l", "-", "m"}]], 
        SuperscriptBox["\[ImaginaryI]", 
         RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", 
         "]"}]}]}]}]}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]], 
    SuperscriptBox["\[ImaginaryI]", "0"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", "0"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "1"], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "!"}], 
        RowBox[{"i", "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["L", 
           RowBox[{
            RowBox[{"2", " ", "i"}], "-", "1"}]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "Lb"}], ")"}], 
          RowBox[{
           RowBox[{"2", " ", "i"}], "-", "1"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
          RowBox[{"i", "-", "1"}]]}]}], 
       ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "2"}], ")"}], "!"}], 
      RowBox[{"i", "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "-", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "-", "2"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox["Lb", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "-", "2"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        "i"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"i", "-", "2"}]]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]"}], "DisplayFormula",
 CellChangeTimes->{{3.77874739175723*^9, 3.7787473971720123`*^9}, 
   3.7787479262822313`*^9, {3.7787495913146677`*^9, 3.778749704879697*^9}, {
   3.7787497380149384`*^9, 3.778749771928637*^9}, {3.7787498370195208`*^9, 
   3.778750340613899*^9}, {3.778750382403864*^9, 3.778750450945374*^9}, {
   3.778750529129793*^9, 3.77875066177705*^9}, {3.77875069446588*^9, 
   3.7787507311569357`*^9}, {3.77875082059286*^9, 3.778750984308948*^9}, 
   3.7787514584768057`*^9, {3.7788334983355303`*^9, 3.778833534044033*^9}, {
   3.778920856980073*^9, 3.778921223477407*^9}, {3.7789212855401087`*^9, 
   3.778921295581221*^9}, 3.778921333620706*^9, {3.778921431743869*^9, 
   3.778921436155167*^9}, 3.780229274702697*^9, {3.780230431878714*^9, 
   3.780230505431115*^9}, {3.780230544815055*^9, 3.780230601624477*^9}, {
   3.780230677659143*^9, 3.780230713044252*^9}, {3.7802307639413853`*^9, 
   3.780230812628577*^9}, {3.7802313579967527`*^9, 3.7802314626756697`*^9}, {
   3.78023151171327*^9, 3.780231536790955*^9}, {3.780231568861579*^9, 
   3.780231571644328*^9}, {3.7802316351733637`*^9, 3.780231705999338*^9}, 
   3.780231792997945*^9, {3.780232007526289*^9, 3.780232020317668*^9}, 
   3.780232524844183*^9, {3.780287385093152*^9, 
   3.780287405844355*^9}},ExpressionUUID->"f6e082cd-7722-42a4-a627-\
3dfa802f7e55"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "1"}], "\[Infinity]"], 
   SubscriptBox["a", "i"]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   SubscriptBox["a", 
    RowBox[{"i", "+", "1"}]]}]}]], "Subsubsection",
 CellChangeTimes->{{3.77874739175723*^9, 3.7787473971720123`*^9}, 
   3.7787479262822313`*^9, {3.7787495913146677`*^9, 3.778749704879697*^9}, {
   3.7787497380149384`*^9, 3.778749771928637*^9}, {3.7787498370195208`*^9, 
   3.778750340613899*^9}, {3.778750382403864*^9, 3.778750450945374*^9}, {
   3.778750529129793*^9, 3.77875066177705*^9}, {3.77875069446588*^9, 
   3.7787507311569357`*^9}, {3.77875082059286*^9, 3.778750984308948*^9}, 
   3.7787514584768057`*^9, {3.7788334983355303`*^9, 3.778833534044033*^9}, {
   3.778920856980073*^9, 3.778921223477407*^9}, {3.7789212855401087`*^9, 
   3.778921295581221*^9}, 3.778921333620706*^9, {3.778921431743869*^9, 
   3.778921436155167*^9}, 3.780229274702697*^9, {3.780230431878714*^9, 
   3.780230505431115*^9}, {3.780230544815055*^9, 3.780230601624477*^9}, {
   3.780230677659143*^9, 3.780230713044252*^9}, {3.7802307639413853`*^9, 
   3.780230812628577*^9}, {3.7802313579967527`*^9, 3.7802314626756697`*^9}, {
   3.78023151171327*^9, 3.780231536790955*^9}, {3.780231568861579*^9, 
   3.780231571644328*^9}, {3.7802316351733637`*^9, 
   3.780231705999338*^9}},ExpressionUUID->"7cfff460-5cfc-42cc-9210-\
664d6a88ce1a"]], "Subsubsection",
 CellChangeTimes->{
  3.780231764276393*^9},ExpressionUUID->"3aec8eb3-003d-420e-adf7-\
7acc448a9930"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "1"], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "!"}], 
          RowBox[{"i", "!"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"2", " ", "i"}], "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L", 
             RowBox[{
              RowBox[{"2", " ", "i"}], "-", "1"}]]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "Lb"}], ")"}], 
            RowBox[{
             RowBox[{"2", " ", "i"}], "-", "1"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            "i"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
            RowBox[{"i", "-", "1"}]]}]}], ")"}]}]}]}]}]}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "1"], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "i", ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}], "!"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L", 
             RowBox[{
              RowBox[{"2", " ", "i"}], "+", "1"}]]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "Lb"}], ")"}], 
            RowBox[{
             RowBox[{"2", " ", "i"}], "+", "1"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            
            RowBox[{"i", "+", "1"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
            "i"]}]}], ")"}]}]}]}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.780296939563425*^9, 3.780296985356761*^9}, {
   3.7802970652808647`*^9, 3.7802970662555113`*^9}, {3.780297105442629*^9, 
   3.7802971156225567`*^9}, 3.78029717004697*^9, 3.780297224153029*^9, {
   3.780297457553196*^9, 3.7802974623848543`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"727c8531-ee5c-4367-95c2-512832269397"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.780296992410965*^9, 3.780296997149393*^9}, 
   3.780297036571435*^9, 3.780297083449778*^9, 3.7802971357922897`*^9, 
   3.7802972891595573`*^9, 3.7802975294235077`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"6bd2b7da-2035-46c4-883e-9f360b2927f0"]
}, {2}]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "1"], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "i", ")"}], "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}], "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["L", 
           RowBox[{
            RowBox[{"2", " ", "i"}], "+", "1"}]]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "Lb"}], ")"}], 
          RowBox[{
           RowBox[{"2", " ", "i"}], "+", "1"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
          RowBox[{"i", "+", "1"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"Lb", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], "i"]}]}], 
       ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "1"], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
     SuperscriptBox["\[ImaginaryI]", "1"], 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", 
      "]"}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.780231798806478*^9, 3.780231857337475*^9}, {
  3.780232032407839*^9, 3.780232107496662*^9}, {3.780287424573172*^9, 
  3.780287427871567*^9}},ExpressionUUID->"c6334c64-a461-4474-af8e-\
c2231370f359"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "1"], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "\[Infinity]"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "!"}], 
          RowBox[{"i", "!"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"2", " ", "i"}], "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["L", 
             RowBox[{
              RowBox[{"2", " ", "i"}], "-", "1"}]]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "Lb"}], ")"}], 
            RowBox[{
             RowBox[{"2", " ", "i"}], "-", "1"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", 
             RowBox[{"(", 
              RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
            "i"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{"Lb", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
            RowBox[{"i", "-", "1"}]]}]}], ")"}]}]}]}]}]}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
    RowBox[{"gm", "[", 
     RowBox[{"1", ",", "\[Theta]"}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.780296939563425*^9, 3.780296985356761*^9}, {
   3.7802970652808647`*^9, 3.7802970662555113`*^9}, {3.780297105442629*^9, 
   3.7802971156225567`*^9}, 3.78029717004697*^9, 3.780297224153029*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"e09584ed-a29d-45dd-a5a9-5f0208c500e2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.780296992410965*^9, 3.780296997149393*^9}, 
   3.780297036571435*^9, 3.780297083449778*^9, 3.7802971357922897`*^9, 
   3.7802972891595573`*^9, 3.780301756702017*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"2c59d4cf-ee23-462a-80a1-673f384f85c1"]
}, {2}]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "2"}], "\[Infinity]"], 
   SubscriptBox["a", "i"]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   SubscriptBox["a", 
    RowBox[{"i", "+", "2"}]]}]}]], "Subsubsection",
 CellChangeTimes->{{3.77874739175723*^9, 3.7787473971720123`*^9}, 
   3.7787479262822313`*^9, {3.7787495913146677`*^9, 3.778749704879697*^9}, {
   3.7787497380149384`*^9, 3.778749771928637*^9}, {3.7787498370195208`*^9, 
   3.778750340613899*^9}, {3.778750382403864*^9, 3.778750450945374*^9}, {
   3.778750529129793*^9, 3.77875066177705*^9}, {3.77875069446588*^9, 
   3.7787507311569357`*^9}, {3.77875082059286*^9, 3.778750984308948*^9}, 
   3.7787514584768057`*^9, {3.7788334983355303`*^9, 3.778833534044033*^9}, {
   3.778920856980073*^9, 3.778921223477407*^9}, {3.7789212855401087`*^9, 
   3.778921295581221*^9}, 3.778921333620706*^9, {3.778921431743869*^9, 
   3.778921436155167*^9}, 3.780229274702697*^9, {3.780230431878714*^9, 
   3.780230505431115*^9}, {3.780230544815055*^9, 3.780230601624477*^9}, {
   3.780230677659143*^9, 3.780230713044252*^9}, {3.7802307639413853`*^9, 
   3.780230812628577*^9}, {3.7802313579967527`*^9, 3.7802314626756697`*^9}, {
   3.78023151171327*^9, 3.780231536790955*^9}, {3.780231568861579*^9, 
   3.780231571644328*^9}, {3.7802316351733637`*^9, 
   3.780231705999338*^9}},ExpressionUUID->"11e2d464-c1a0-4598-8a44-\
b1b9a75642a1"]], "Subsubsection",
 CellChangeTimes->{
  3.780231764276393*^9, {3.780232286383272*^9, 
   3.7802322916668053`*^9}},ExpressionUUID->"f0ce4617-7818-47b2-ab87-\
b1ed8a10fbe3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "i", ")"}], "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "2"}], ")"}], "!"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["L", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", "2"}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], "-", 
      RowBox[{
       SuperscriptBox["Lb", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "2"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", "\[Omega]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], ")"}], 
        RowBox[{"i", "+", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"Lb", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], "i"]}]}], 
     ")"}]}]}], "=", 
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", "2"], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", 
    "]"}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780232323651045*^9, 3.780232388372651*^9}, {
  3.780232432070898*^9, 3.7802324793454638`*^9}, {3.780287434848959*^9, 
  3.780287438223813*^9}},ExpressionUUID->"10afd966-9543-46c8-8393-\
f0f6d2495f6e"],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", 
        "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
   SuperscriptBox["\[ImaginaryI]", "0"], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", "0"], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", 
        "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", 
   "]"}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.7787510208014936`*^9, 3.7787510340409403`*^9}, {
  3.7787510725053253`*^9, 3.778751125039369*^9}, {3.778751218649312*^9, 
  3.77875124180441*^9}, {3.778751374768817*^9, 3.7787513755555687`*^9}, {
  3.778751447146311*^9, 3.778751448972726*^9}, {3.77875151110576*^9, 
  3.7787515353175783`*^9}, {3.778833568742318*^9, 3.778833573408675*^9}, {
  3.7789218387927303`*^9, 3.778921844477803*^9}, {3.778921899609572*^9, 
  3.778921928584322*^9}, {3.7789249850712214`*^9, 3.7789250062070932`*^9}, {
  3.7802325119386044`*^9, 3.780232516429003*^9}, {3.780232552797576*^9, 
  3.780232564713913*^9}, {3.780232605920156*^9, 3.780232660069645*^9}, {
  3.780232690699909*^9, 3.780232730381138*^9}, {3.780287449613858*^9, 
  3.780287532104899*^9}},ExpressionUUID->"403fb712-4c44-4408-9aa2-\
7cdad4739324"],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", "m"}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{"j", "-", "l", "-", "m"}]], 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", 
        "]"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", 
   "]"}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.778752094987653*^9, 3.778752095461755*^9}, {
   3.7787521814192667`*^9, 3.778752185107999*^9}, 3.77875230281533*^9, {
   3.778833686549114*^9, 3.778833689424361*^9}, {3.778925045328539*^9, 
   3.7789250924453077`*^9}, {3.77892515007031*^9, 3.778925185625119*^9}, {
   3.7789252244763937`*^9, 3.77892523540335*^9}, 3.780232754776595*^9, {
   3.780287204077812*^9, 3.7802872403810043`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"18cc793f-ac9f-430e-8545-b4c98f0c4640"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Putting everything together", "Subsection",
 CellChangeTimes->{{3.7787523585606527`*^9, 3.778752359745719*^9}, 
   3.778755582429769*^9},ExpressionUUID->"181a45c5-043f-4d3b-a9c9-\
8aa8efd7f91e"],

Cell[CellGroupData[{

Cell["Res2", "Subsubsection",
 CellChangeTimes->{{3.778755552611829*^9, 
  3.778755553937004*^9}},ExpressionUUID->"53cb717d-efb5-4f6d-b976-\
287264cb4709"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"=", 
   RowBox[{"Res", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
        RowBox[{"8", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            SuperscriptBox["z", 
             RowBox[{"-", "3"}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", 
            RowBox[{"-", "1"}]], "+", " ", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "z"}]}], 
       ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "\[Infinity]"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "0"}], "n"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], "j"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"m", "=", "0"}], "k"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"l", "=", "0"}], 
            RowBox[{"j", "-", "k"}]], 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"k", ",", "m"}], "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["2", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
             RowBox[{"j", "-", "l", "-", "m"}]], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "0"}], 
              RowBox[{"n", "-", "j"}]], 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}], 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", "j", "-", "i"}], ")"}], "!"}], 
                RowBox[{"i", "!"}]}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "2"], 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], 
               RowBox[{"n", "-", "j"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["L", 
                   RowBox[{"n", "-", "j"}]]}], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
                "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "Lb"}], ")"}], 
                  RowBox[{"n", "-", "j"}]], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "Lb", " ", 
                   "\[Omega]"}]], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], ")"}], 
                  RowBox[{"n", "-", "j", "-", 
                   RowBox[{"2", "i"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", 
                   RowBox[{"(", 
                    RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"L", "-", 
                    RowBox[{"Lb", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}]}], 
                   ")"}], "i"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"L", "-", 
                    RowBox[{"Lb", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}]}], ")"}], 
                  RowBox[{"n", "-", "j", "-", "i"}]]}]}], ")"}], " ", 
              SuperscriptBox["z", 
               RowBox[{
                RowBox[{"-", "n"}], "+", 
                RowBox[{"2", " ", "j"}], "+", "m", "+", "l", "+", 
                RowBox[{"2", " ", "i"}]}]]}]}]}]}]}]}]}]}]}], ",", "0"}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"for", " ", 
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "2"}], "\[Infinity]"]}], "..."}], " ", ":", " ", 
     SuperscriptBox["z", 
      RowBox[{"N", "'"}]]}], "\[Rule]", " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "j"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
         RowBox[{"Binomial", "[", 
          RowBox[{"k", ",", "m"}], "]"}], 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
          RowBox[{"j", "-", "l", "-", "m"}]], 
         SuperscriptBox["\[ImaginaryI]", 
          RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], " ", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], 
           RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", 
          "]"}]}]}]}]}]}]}], ",", " ", 
   RowBox[{"N", "=", 
    RowBox[{
     RowBox[{"N", "'"}], "+", "1"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
      RowBox[{"8", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "2"}], "\[Infinity]"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "j"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "0"}], "k"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"l", "=", "0"}], 
           RowBox[{"j", "-", "k"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
           RowBox[{"Binomial", "[", 
            RowBox[{"k", ",", "m"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["2", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
            RowBox[{"j", "-", "l", "-", "m"}]], 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                 StyleBox[
                  SuperscriptBox["\[ImaginaryI]", 
                   RowBox[{"-", "2"}]],
                  FontColor->GrayLevel[0]], 
                 StyleBox[" ",
                  FontColor->GrayLevel[0]], 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["g", "+"], 
                   RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                  "\[Theta]", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                 SuperscriptBox["\[ImaginaryI]", "6"], " ", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["g", "+"], 
                   RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                  "\[Theta]", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
               ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[ImaginaryI]", "0"], " ", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["g", "+"], 
                   RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                  "]"}]}], "+", " ", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                 SuperscriptBox["\[ImaginaryI]", "4"], " ", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["g", "+"], 
                   RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                  "\[Theta]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
              SuperscriptBox["\[ImaginaryI]", "2"], " ", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]",
                "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            ")"}]}], 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], ")"}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "1"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "j"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "0"}], "k"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"l", "=", "0"}], 
           RowBox[{"j", "-", "k"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
           RowBox[{"Binomial", "[", 
            RowBox[{"k", ",", "m"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["2", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
            RowBox[{"j", "-", "l", "-", "m"}]], 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"j", "+", "m", "+", "l"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
              SuperscriptBox["\[ImaginaryI]", "6"], " ", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]",
                "]"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
               ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[ImaginaryI]", "0"], " ", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["g", "+"], 
                   RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                  "]"}]}], "+", " ", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                 SuperscriptBox["\[ImaginaryI]", "4"], " ", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["g", "+"], 
                   RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                  "\[Theta]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
              SuperscriptBox["\[ImaginaryI]", "2"], " ", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]",
                "]"}]}]}], ")"}]}]}]}]}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
     RowBox[{"8", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "2"}], "\[Infinity]"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          RowBox[{"Binomial", "[", 
           RowBox[{"k", ",", "m"}], "]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
           RowBox[{"j", "-", "l", "-", "m"}]], 
          SuperscriptBox["\[ImaginaryI]", 
           RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                 "\[Theta]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
              ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
               "+", " ", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
                
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], " ", 
             
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
              "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], "1"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          RowBox[{"Binomial", "[", 
           RowBox[{"k", ",", "m"}], "]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
           RowBox[{"j", "-", "l", "-", "m"}]], 
          SuperscriptBox["\[ImaginaryI]", 
           RowBox[{"j", "+", "m", "+", "l"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
              ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
               "+", " ", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
                
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
              "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
          ")"}], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], ")"}]}]}],
     ")"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.77858787450653*^9, 3.778587886942704*^9}, {
   3.778589709646708*^9, 3.7785897219098873`*^9}, {3.778590150283101*^9, 
   3.778590176863041*^9}, {3.778590238956691*^9, 3.7785902846649218`*^9}, 
   3.778590322528328*^9, {3.778675523091392*^9, 3.778675523215361*^9}, {
   3.778675604951374*^9, 3.778675608193996*^9}, 3.778753169528303*^9, {
   3.778753273765818*^9, 3.778753285149745*^9}, {3.778753637620763*^9, 
   3.778753678245832*^9}, {3.778753850369088*^9, 3.7787540315864897`*^9}, {
   3.778754092352577*^9, 3.778754201320662*^9}, {3.778754274850263*^9, 
   3.778754294194755*^9}, {3.7787543308328867`*^9, 3.778754389256816*^9}, {
   3.778754425467265*^9, 3.778754519892853*^9}, {3.778755218159642*^9, 
   3.778755243614056*^9}, {3.778755291802432*^9, 3.778755528468054*^9}, 
   3.7787556651545563`*^9, {3.778755731649652*^9, 3.778755941302074*^9}, {
   3.7787563077922297`*^9, 3.7787563315028343`*^9}, {3.778756371645685*^9, 
   3.778756372922946*^9}, {3.7788337955516987`*^9, 3.7788338009914913`*^9}, {
   3.7789149330648823`*^9, 3.77891493336033*^9}, {3.778914980304854*^9, 
   3.778914981411756*^9}, {3.778915086842394*^9, 3.778915095538383*^9}, 
   3.778918411267417*^9, {3.77892537485252*^9, 3.778925404090763*^9}, {
   3.778925518482396*^9, 3.778925521501617*^9}, {3.778925575524729*^9, 
   3.778925585156082*^9}, {3.778925715648963*^9, 3.778925721644353*^9}, {
   3.7789296277851973`*^9, 3.778929645937189*^9}, {3.7789300390013227`*^9, 
   3.778930137663176*^9}, {3.778930193398452*^9, 3.778930273898974*^9}, {
   3.778930338767275*^9, 3.7789303447348127`*^9}, 3.778930376042678*^9, {
   3.778930420400467*^9, 3.7789306513055763`*^9}, {3.778930684255427*^9, 
   3.77893075214384*^9}, {3.778930825547429*^9, 3.778931006373907*^9}, {
   3.7789310801356487`*^9, 3.778931082263658*^9}, {3.778931115017282*^9, 
   3.778931123335732*^9}, {3.778931303225367*^9, 3.778931369421198*^9}, {
   3.778931447863143*^9, 3.778931450908102*^9}, {3.778931499744259*^9, 
   3.7789315349391623`*^9}, {3.778931568357057*^9, 3.77893159388908*^9}, {
   3.778931721897641*^9, 3.778931733353516*^9}, {3.778931855975925*^9, 
   3.778931865846003*^9}, {3.77899917406082*^9, 3.7789992124447002`*^9}, 
   3.778999247352498*^9, {3.7789992821069803`*^9, 3.778999319419964*^9}, 
   3.778999405863317*^9, 3.780287069519197*^9, 3.780287148537898*^9, {
   3.780287341872699*^9, 3.780287344047666*^9}, {3.780287710417995*^9, 
   3.780287731303629*^9}, {3.7802877713436003`*^9, 3.780287787018846*^9}, {
   3.780287888909012*^9, 3.78028789746282*^9}, 3.7802879483439074`*^9, {
   3.780288102189773*^9, 3.780288147475589*^9}, {3.7802881796010847`*^9, 
   3.780288212384694*^9}, {3.780305787720326*^9, 3.780305825751292*^9}, 
   3.780305868240684*^9, {3.780305960476841*^9, 3.780305988399308*^9}, 
   3.780306610807062*^9, {3.7803067566806173`*^9, 
   3.780306775363948*^9}},ExpressionUUID->"3bc83db0-0ff6-45c5-9d0a-\
057165cef192"],

Cell[BoxData[
 RowBox[{"A", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.778931985398361*^9, 3.778932008902541*^9}, {
  3.7789345271283627`*^9, 
  3.77893452978181*^9}},ExpressionUUID->"5a9fb8ae-21c0-4db3-9b3a-\
90b174da8b32"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", " "}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}], 
       "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", 
          RowBox[{"-", "3"}]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", "5"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]], "+", " ", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
     RowBox[{"A", " ", "z"}]}], ")"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.778932023394741*^9, 3.778932064620496*^9}, {
  3.778934535661022*^9, 3.778934538082533*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d6e626a3-ad39-4bc3-bbd1-ff8643a08820"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7789320652265263`*^9, 3.778934539121359*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"f995a1d0-6898-431d-a565-72f462eefe1e"]
}, {2}]],

Cell[BoxData[
 RowBox[{"Res2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
     RowBox[{"8", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "2"}], "\[Infinity]"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
           RowBox[{"j", "-", "l", "-", "m"}]], 
          SuperscriptBox["\[ImaginaryI]", 
           RowBox[{"j", "+", "m", "+", "l"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                 "\[Theta]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
              ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
               "+", " ", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"A", " ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
              "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], "1"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["2", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
           RowBox[{"j", "-", "l", "-", "m"}]], 
          SuperscriptBox["\[ImaginaryI]", 
           RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
              "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
              ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
               "+", " ", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"A", " ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
              "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
          ")"}], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], ")"}]}]}],
     ")"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{
  3.7787563663894997`*^9, {3.778757038145164*^9, 3.778757042512104*^9}, 
   3.77875717731747*^9, {3.7787572664570093`*^9, 3.778757268616302*^9}, {
   3.778757383901602*^9, 3.778757395061645*^9}, 3.778757461516326*^9, 
   3.778758297790163*^9, {3.77876735545643*^9, 3.778767363466671*^9}, {
   3.7787725572339573`*^9, 3.778772558547337*^9}, 3.778833047501669*^9, {
   3.77883308094103*^9, 3.77883308134647*^9}, {3.7788339687185993`*^9, 
   3.7788339781411037`*^9}, {3.778926041309416*^9, 3.778926043423421*^9}, {
   3.7789318862268133`*^9, 3.778931950704352*^9}, {3.778932001768159*^9, 
   3.778932003163804*^9}, {3.778932090951662*^9, 3.778932112176837*^9}, {
   3.7789321592226954`*^9, 3.778932264151659*^9}, {3.778999326522133*^9, 
   3.778999359355834*^9}, {3.780306655616577*^9, 3.780306730503313*^9}, 
   3.7803067857115097`*^9},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"b950f5aa-2699-4ac3-b961-a3c543ee5326"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Phi] - integral", "Section",
 CellChangeTimes->{{3.778772679559009*^9, 
  3.77877268684422*^9}},ExpressionUUID->"e8a4c68d-aef4-45a6-b302-\
0829db389242"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
      RowBox[{"FF", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
       "\[CapitalDelta]h\[CapitalDelta]h", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", "sin\[Theta]", 
       RowBox[{"\[DifferentialD]", "\[Theta]"}], 
       RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}]}], "=", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{"FF", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
       "\[CapitalDelta]h\[CapitalDelta]h", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
       RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}], " ", 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rule]", "  ", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{"FF", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
      "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
      RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}]}], "=", 
   RowBox[{
    RowBox[{
     UnderscriptBox["\[ContourIntegral]", 
      SubscriptBox["C", "1"]], 
     RowBox[{"FF", 
      RowBox[{"(", "z", ")"}], " ", "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", "z", ")"}], "sin\[Theta]", 
      FractionBox[
       RowBox[{"\[DifferentialD]", "z"}], "\[ImaginaryI]z"]}]}], "=", 
    RowBox[{
     UnderscriptBox["\[ContourIntegral]", 
      SubscriptBox["C", "1"]], 
     RowBox[{"f", 
      RowBox[{"(", "z", ")"}], 
      RowBox[{"\[DifferentialD]", "z"}]}]}]}]}], ",", "  ", 
  RowBox[{
   RowBox[{"f", 
    RowBox[{"(", "z", ")"}]}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"FF", 
      RowBox[{"(", "z", ")"}], " ", "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", "z", ")"}]}], "\[ImaginaryI]z"], 
    "sin\[Theta]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Implies]", "  ", "\[CapitalGamma]"}], "=", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     UnderscriptBox["\[ContourIntegral]", 
      SubscriptBox["C", "1"]], 
     RowBox[{"f", 
      RowBox[{"(", "z", ")"}], 
      RowBox[{"\[DifferentialD]", "z"}], " ", 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "=", 
   RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{
      RowBox[{"Res", "[", 
       RowBox[{
        RowBox[{"f", 
         RowBox[{"(", "z", ")"}]}], ",", "0"}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.776349790223936*^9, 3.776350109661018*^9}, {
  3.778414379702508*^9, 3.778414491019206*^9}, {3.778414526652532*^9, 
  3.778414575577011*^9}, {3.778414623602187*^9, 3.778414670354559*^9}, {
  3.77841484665874*^9, 3.778414894770454*^9}, {3.778414925360544*^9, 
  3.778415051783731*^9}, {3.778571708980859*^9, 3.7785717284599*^9}, {
  3.7785717587774076`*^9, 3.7785719082996483`*^9}, {3.7789054453525267`*^9, 
  3.778905482572775*^9}, {3.778905551271584*^9, 
  3.778905557799765*^9}},ExpressionUUID->"3e22ffaf-038c-4cff-9789-\
5c30a666f37f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"FF", 
    RowBox[{"(", 
     RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
    "\[CapitalDelta]h\[CapitalDelta]h", 
    RowBox[{"(", 
     RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
    RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}], "=", 
  RowBox[{
   RowBox[{
    UnderscriptBox["\[ContourIntegral]", 
     SubscriptBox["C", "1"]], 
    RowBox[{"f", 
     RowBox[{"(", "z", ")"}], 
     RowBox[{"\[DifferentialD]", "z"}]}]}], "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Res", "[", 
      RowBox[{
       RowBox[{"f", 
        RowBox[{"(", "z", ")"}]}], ",", "0"}], "]"}]}], "=", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
     RowBox[{"(", 
      RowBox[{"Res1", "+", "Res2"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
       RowBox[{"8", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "2"}], "\[Infinity]"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "k"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"l", "=", "0"}], 
             RowBox[{"j", "-", "k"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
             RowBox[{"(", GridBox[{
                {"k"},
                {"m"}
               }], ")"}], 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{"j", "-", "k"}]},
                {"l"}
               }], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["2", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
              RowBox[{"j", "-", "l", "-", "m"}]], 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                    "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                   "]"}], "+", " ", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"A", " ", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}]}]}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "1"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "k"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"l", "=", "0"}], 
             RowBox[{"j", "-", "k"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
             RowBox[{"(", GridBox[{
                {"k"},
                {"m"}
               }], ")"}], 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{"j", "-", "k"}]},
                {"l"}
               }], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["2", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
              RowBox[{"j", "-", "l", "-", "m"}]], 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                 "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                 ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                   "]"}], "+", " ", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"A", " ", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["g", "+"], 
                  RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                 "\[Theta]", "]"}]}]}], ")"}]}]}]}]}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             ")"}], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{
  3.778772590136332*^9, {3.778772707270447*^9, 3.778772888543456*^9}, {
   3.778772931323563*^9, 3.778772932729341*^9}, {3.778990709648902*^9, 
   3.778990762248761*^9}, {3.778990819506646*^9, 3.7789908320333567`*^9}, {
   3.778990873348289*^9, 3.778990902287191*^9}, 3.778991163370558*^9, {
   3.778999428436194*^9, 3.778999440599731*^9}, {3.780306855437908*^9, 
   3.78030686222687*^9}},ExpressionUUID->"d88d24e8-b049-4c50-9b25-\
2511ab20608c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", 
    RowBox[{"2", "\[Pi]"}]], 
   RowBox[{"FF", 
    RowBox[{"(", 
     RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
    "\[CapitalDelta]h\[CapitalDelta]h", 
    RowBox[{"(", 
     RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
    RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}]}]}], "=", 
  RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{"Res1", "+", "Res2"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   FractionBox["\[Pi]", "4"], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox[
    RowBox[{"\[Pi]", "  ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
    RowBox[{"4", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]]}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "j"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
          RowBox[{"j", "-", "l", "-", "m"}]], 
         SuperscriptBox["\[ImaginaryI]", 
          RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                "\[Theta]", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                "\[Theta]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
              "+", " ", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                "\[Theta]", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"A", " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["g", "+"], 
              RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
             "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "1"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "j"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["2", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
          RowBox[{"j", "-", "l", "-", "m"}]], 
         SuperscriptBox["\[ImaginaryI]", 
          RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["g", "+"], 
              RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
              "+", " ", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], 
                 RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                "\[Theta]", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"A", " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["g", "+"], 
              RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
             "]"}]}]}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
         ")"}], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], ")"}]}]}], 
   ")"}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.778772945960662*^9, 3.778772957829548*^9}, {
   3.7789911055582867`*^9, 3.7789911363992767`*^9}, {3.778991190751067*^9, 
   3.778991237587387*^9}, 3.7789912685291367`*^9, {3.7789913294977016`*^9, 
   3.778991378939869*^9}, {3.778991423204253*^9, 3.7789914542118483`*^9}, {
   3.778991782050435*^9, 3.7789917836539*^9}, {3.778999448591322*^9, 
   3.778999457092669*^9}, 3.780306927785762*^9, {3.787401707233885*^9, 
   3.787401716639288*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"1d27d710-da2b-4402-b3d5-7878d357869d"],

Cell[BoxData[
 RowBox[{"A", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.778931985398361*^9, 3.778932008902541*^9}, {
  3.7789345271283627`*^9, 
  3.77893452978181*^9}},ExpressionUUID->"4efdade4-c165-4c3d-9739-\
50fe1c377fb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["g", "\[PlusMinus]"], "n"], "[", "\[Theta]", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
         "Lb"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["Lb", "2"], "-", 
         RowBox[{"2", " ", "L", " ", "Lb", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["Lb", "2"], "-", 
        RowBox[{"2", " ", "L", " ", "Lb", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{"L", " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[PlusMinus]", "n"}], " ", "\[Phi]"}], "-", 
        RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{
      RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}]}]}]], "DisplayFormula",\

 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.778754570680748*^9, 3.778754724604204*^9}, {
   3.778755184046624*^9, 3.778755199220461*^9}, {3.778923571421691*^9, 
   3.778923635337892*^9}, {3.778923673305028*^9, 3.778923800202414*^9}, {
   3.77892383332861*^9, 3.778923835823756*^9}, {3.778924211226924*^9, 
   3.7789242146872263`*^9}, {3.778924458643341*^9, 3.7789245103233*^9}, {
   3.7789246546618547`*^9, 3.778924656551054*^9}, 3.78022728037435*^9, 
   3.780227502520463*^9, {3.780228658766016*^9, 3.78022870048253*^9}, {
   3.780231964621318*^9, 3.78023197648633*^9}, {3.780287623382751*^9, 
   3.780287629486004*^9}, {3.7803011818844957`*^9, 
   3.780301185446397*^9}},ExpressionUUID->"956f316a-4cf0-402d-8403-\
acc76c60044b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1357},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a4908144-0655-4479-9638-df578da00fa6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 146, "Title",ExpressionUUID->"10b2e236-51d0-46f6-bf8e-8404aba9fa1b"],
Cell[736, 27, 3814, 100, 301, "DisplayFormula",ExpressionUUID->"bade65d7-c700-41ec-a211-3268f532aa62"],
Cell[CellGroupData[{
Cell[4575, 131, 141, 3, 80, "Subsection",ExpressionUUID->"b34e8fa4-7017-4223-881a-c1c023b029dc"],
Cell[CellGroupData[{
Cell[4741, 138, 237, 4, 67, "Subsubsection",ExpressionUUID->"6045a2c7-741d-4c40-b4b5-7923a7c1381b"],
Cell[CellGroupData[{
Cell[5003, 146, 3907, 110, 157, "Input",ExpressionUUID->"04313955-7c97-4c6c-baf2-272cba64c90f"],
Cell[8913, 258, 1989, 56, 81, "Output",ExpressionUUID->"91a3eeac-ab22-439d-8213-3c50c4825e99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10939, 319, 289, 6, 43, "Input",ExpressionUUID->"b6690c23-5655-4d3a-b3b1-3f28cd4e7f9c"],
Cell[11231, 327, 4212, 112, 81, "Output",ExpressionUUID->"ebaa8c7a-66a0-4856-b06d-8be01a5f73af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15480, 444, 2717, 76, 118, "Input",ExpressionUUID->"bfbcbd5f-57f6-4405-a24b-cb2b4afccad4"],
Cell[18200, 522, 253, 4, 49, "Output",ExpressionUUID->"0bb5f1b4-9a94-409a-a9ae-91734eae0be9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18502, 532, 221, 4, 67, "Subsubsection",ExpressionUUID->"86cc3efe-f676-43cd-a43e-cb3613ce8969"],
Cell[18726, 538, 1235, 41, 106, "Text",ExpressionUUID->"c770e713-362f-4780-8957-db5b88ef68cb"],
Cell[19964, 581, 1371, 39, 52, "Text",ExpressionUUID->"0b636436-3312-407b-9e2f-583b82afea78"],
Cell[21338, 622, 651, 18, 36, "DisplayFormula",ExpressionUUID->"0447e899-c1ae-4990-9972-6afa2c91c226"],
Cell[21992, 642, 3575, 97, 99, "DisplayFormula",ExpressionUUID->"e563ab78-2938-4279-8b0c-7949da13a4e7"],
Cell[CellGroupData[{
Cell[25592, 743, 893, 24, 80, "Input",ExpressionUUID->"29fe0969-401c-4193-8e8d-830a583610b0"],
Cell[26488, 769, 877, 26, 105, "Output",ExpressionUUID->"d9acf38e-8e48-4ff2-90dc-a614e36a314b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27402, 800, 2149, 63, 134, "Input",ExpressionUUID->"ac0c94c3-ada4-4ecb-81b0-8d95a409f4b8"],
Cell[29554, 865, 273, 4, 49, "Output",ExpressionUUID->"ce5408ba-011f-4a87-98a6-29dc8c32a5f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29864, 874, 1327, 36, 82, "Input",ExpressionUUID->"727cf182-aba4-4442-b9cd-3e3b7e9a4638"],
Cell[31194, 912, 1338, 36, 143, "Output",ExpressionUUID->"f470fdc4-38a4-47e6-88de-84d8bbc9787b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32569, 953, 3664, 97, 174, "Input",ExpressionUUID->"e04bc0ec-e3bb-4b4d-a854-66284578d8ed"],
Cell[36236, 1052, 445, 7, 49, "Output",ExpressionUUID->"daf9848d-4750-4da1-bc16-e3733bf85e34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36718, 1064, 1776, 50, 79, "Input",ExpressionUUID->"79fd2559-e83d-467a-be2c-ff73330b3522"],
Cell[38497, 1116, 3026, 78, 70, "Output",ExpressionUUID->"50635333-fe5e-4019-9264-a91ff4269d95"]
}, Closed]],
Cell[CellGroupData[{
Cell[41560, 1199, 4555, 122, 70, "Input",ExpressionUUID->"9abca23e-03cc-4e02-ab8c-efec18d7b519"],
Cell[46118, 1323, 417, 6, 49, "Output",ExpressionUUID->"2eb2d86f-d15b-415f-89f7-990738265b53"]
}, {2}]],
Cell[CellGroupData[{
Cell[46569, 1334, 1235, 34, 70, "Input",ExpressionUUID->"e02cd548-6675-46dc-ae39-332e2632f668"],
Cell[47807, 1370, 200, 3, 49, "Output",ExpressionUUID->"83973a1c-13fc-433a-a24e-6797ef54853f"]
}, {2}]],
Cell[48019, 1376, 3867, 111, 104, "DisplayFormula",ExpressionUUID->"146e953a-f342-4075-bdd9-d3aa76a0d27b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51923, 1492, 1106, 25, 90, "Subsubsection",ExpressionUUID->"51fa771c-130b-47a7-8c04-98cbc8760ad4"],
Cell[53032, 1519, 4991, 128, 146, "Input",ExpressionUUID->"4972d219-1e9b-447e-adec-0497b1954de8"],
Cell[58026, 1649, 6206, 181, 159, "DisplayFormula",ExpressionUUID->"400babd4-f9e3-4d8d-ad5f-af21e0122a64"],
Cell[CellGroupData[{
Cell[64257, 1834, 1019, 29, 70, "Input",ExpressionUUID->"32622fac-3ad0-4bc3-a9f4-680eac6838bc"],
Cell[65279, 1865, 230, 3, 49, "Output",ExpressionUUID->"d070ea27-8d80-4690-8cba-d7447a179a13"]
}, {2}]],
Cell[65521, 1871, 237, 4, 52, "Text",ExpressionUUID->"42e0175c-e4b2-4f5a-ace5-134b89493d0d"],
Cell[65761, 1877, 3924, 116, 189, "Input",ExpressionUUID->"0dc2a347-8ef7-45c5-a225-8090fbc0cae5"],
Cell[CellGroupData[{
Cell[69710, 1997, 684, 18, 51, "Input",ExpressionUUID->"6c3b71c3-32dd-4172-885a-d2ce3c70e62e"],
Cell[70397, 2017, 175, 2, 49, "Output",ExpressionUUID->"5a7d57c6-46dc-4daa-aae1-3bcf66a6fa04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70609, 2024, 3350, 83, 108, "Input",ExpressionUUID->"a8e0bb54-e96d-42f4-82db-b8e96404b96c"],
Cell[73962, 2109, 251, 4, 49, "Output",ExpressionUUID->"a69d40ad-bb09-44bd-aa27-4cd2e99c49af"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74274, 2120, 183, 3, 99, "Section",ExpressionUUID->"120a8fcf-d00b-4eb1-902e-0216849c49ef"],
Cell[CellGroupData[{
Cell[74482, 2127, 241, 4, 80, "Subsection",ExpressionUUID->"cb3a65ba-ef0d-4795-b3d8-bd5712ad2b60"],
Cell[CellGroupData[{
Cell[74748, 2135, 2688, 83, 82, "Input",ExpressionUUID->"1f745371-deb4-40b4-920f-291fd31fb77b"],
Cell[77439, 2220, 231, 4, 49, "Output",ExpressionUUID->"31a27bab-51a6-4b09-9315-c3edb301ed69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77707, 2229, 2781, 85, 177, "Input",ExpressionUUID->"733423e3-c45d-4a37-b06a-fc2b5e0ee1c2"],
Cell[80491, 2316, 182, 3, 49, "Output",ExpressionUUID->"7338b005-e6cc-447c-a435-bd2f4eaa696f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80722, 2325, 220, 4, 80, "Subsection",ExpressionUUID->"016c3ec6-f78f-4c68-bcaf-68dae4992735"],
Cell[CellGroupData[{
Cell[80967, 2333, 218, 4, 67, "Subsubsection",ExpressionUUID->"b9d3c93b-a463-4f64-a5ff-efbbce617d4d"],
Cell[CellGroupData[{
Cell[81210, 2341, 4571, 127, 115, "Input",ExpressionUUID->"9fb262a2-2385-4ea8-8bf3-9368ffff2799"],
Cell[85784, 2470, 197, 3, 49, "Output",ExpressionUUID->"7edf7125-767f-4c34-90ee-80d1508d00a7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86030, 2479, 298, 7, 67, "Subsubsection",ExpressionUUID->"589cc5cf-f754-4064-98e1-154aa6da9682"],
Cell[86331, 2488, 10252, 301, 320, "DisplayFormula",ExpressionUUID->"ab0f532d-0613-4f89-bd87-7900b165c805"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96620, 2794, 160, 3, 67, "Subsubsection",ExpressionUUID->"e343a2f9-00a4-4aec-9f9b-198c45a7d2d3"],
Cell[CellGroupData[{
Cell[96805, 2801, 7977, 222, 70, "Input",ExpressionUUID->"b2c3953f-8eba-4533-98e1-428b3e33a90b"],
Cell[104785, 3025, 665, 9, 49, "Output",ExpressionUUID->"fbd8214e-968d-4a7f-a2ba-dc0fe9c61bf4"]
}, {2}]],
Cell[CellGroupData[{
Cell[105484, 3039, 4360, 122, 196, "Input",ExpressionUUID->"ee508285-7970-4032-b0c1-971971d4b416"],
Cell[109847, 3163, 322, 5, 49, "Output",ExpressionUUID->"5196dc07-60ff-41a3-8600-9860f01760e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110206, 3173, 1200, 34, 70, "Input",ExpressionUUID->"4c7815e2-36e0-4439-b623-b522beb84e07"],
Cell[111409, 3209, 280, 5, 49, "Output",ExpressionUUID->"f70157b4-e3ac-4206-a474-8cb819fecb07"]
}, {2}]],
Cell[CellGroupData[{
Cell[111723, 3219, 959, 29, 70, "Input",ExpressionUUID->"859b165f-9e89-49c6-aac4-9644da472ba6"],
Cell[112685, 3250, 180, 3, 49, "Output",ExpressionUUID->"9c61fc85-8b94-4bdd-8a75-52ce8c472ff5"]
}, {2}]],
Cell[112877, 3256, 3767, 116, 277, "DisplayFormula",ExpressionUUID->"d44272d1-0ea4-4718-bb19-00ab9b5775c9"],
Cell[CellGroupData[{
Cell[116669, 3376, 1927, 58, 103, "Input",ExpressionUUID->"3810304a-2390-4346-9db2-d57f99df3c26"],
Cell[118599, 3436, 276, 4, 49, "Output",ExpressionUUID->"d4481edf-7d08-444c-b4ac-c6f20b74a23e"]
}, Open  ]],
Cell[118890, 3443, 7901, 220, 237, "DisplayFormula",ExpressionUUID->"297a593d-4dfc-47b8-a07b-580dd5ed406c"],
Cell[CellGroupData[{
Cell[126816, 3667, 6126, 177, 70, "Input",ExpressionUUID->"59df1cd2-1c49-4ed6-9fa0-cd0a4fc78eba"],
Cell[132945, 3846, 426, 6, 49, "Output",ExpressionUUID->"436fe395-6ddb-430a-a220-a0d57da1650b"]
}, {2}]],
Cell[133383, 3855, 7821, 215, 221, "DisplayFormula",ExpressionUUID->"c1aa8898-a2c3-492c-b602-d6e8a2cb4187"],
Cell[141207, 4072, 217, 4, 52, "Text",ExpressionUUID->"c5f0bcb5-1d5e-482d-b760-2ba1e46b0672"],
Cell[CellGroupData[{
Cell[141449, 4080, 2240, 61, 80, "Input",ExpressionUUID->"93bca6d8-a78f-4668-8c94-0670f0f682cc"],
Cell[143692, 4143, 348, 5, 49, "Output",ExpressionUUID->"67cf5a03-3f30-4f9b-a9bd-a085c9fdd45f"]
}, {2}]],
Cell[144052, 4151, 9405, 255, 339, "DisplayFormula",ExpressionUUID->"146ec829-4cfb-4733-96d9-3143c2a3fbc0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153518, 4413, 226, 4, 99, "Section",ExpressionUUID->"86b39da4-f630-484d-b789-2b71eb2248dc"],
Cell[153747, 4419, 8390, 230, 362, "DisplayFormula",ExpressionUUID->"544f5b08-66b4-4230-a368-b0de7154587b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162174, 4654, 153, 3, 99, "Section",ExpressionUUID->"de61f861-3534-4612-bce9-736f6700f311"],
Cell[CellGroupData[{
Cell[162352, 4661, 727, 19, 80, "Input",ExpressionUUID->"69225c81-c8e7-4b6b-bb84-53c2c446b858"],
Cell[163082, 4682, 2588, 68, 81, "Output",ExpressionUUID->"fd1cb955-5c6f-419e-8177-f35a9a919efe"]
}, Open  ]],
Cell[165685, 4753, 1421, 39, 86, "DisplayFormula",ExpressionUUID->"c4d6c3dd-27cc-4d33-a126-0bed0b5a2ffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167143, 4797, 156, 3, 99, "Section",ExpressionUUID->"ccb556dc-2134-455a-b454-1f1e1e3a4cf0"],
Cell[167302, 4802, 10361, 271, 350, "DisplayFormula",ExpressionUUID->"b31eca39-4693-4b10-82c7-3b78b0f230e1"],
Cell[177666, 5075, 2086, 57, 121, "DisplayFormula",ExpressionUUID->"3b7facfe-81b2-49a2-9324-1295e2a52c0b"],
Cell[CellGroupData[{
Cell[179777, 5136, 787, 25, 80, "Subsection",ExpressionUUID->"b155c50f-fb9c-4b87-9ea0-bd199ad9da21"],
Cell[180567, 5163, 415, 11, 64, "DisplayFormula",ExpressionUUID->"58c4a644-d3e9-4979-9fc8-138bba3d8b09"],
Cell[180985, 5176, 8000, 209, 208, "DisplayFormula",ExpressionUUID->"0947d088-8046-4b62-a5f3-657564b096b1"],
Cell[188988, 5387, 5808, 168, 237, "DisplayFormula",ExpressionUUID->"8ac0127e-b46b-418f-b77d-015fe82f48aa"],
Cell[CellGroupData[{
Cell[194821, 5559, 1839, 50, 70, "Input",ExpressionUUID->"ed5007f8-e377-4fa7-ab0d-548d3e50df14"],
Cell[196663, 5611, 294, 4, 49, "Output",ExpressionUUID->"dfdfd33f-420d-4afd-b141-2dda1dd21acd"]
}, {2}]],
Cell[CellGroupData[{
Cell[196991, 5620, 2494, 67, 70, "Input",ExpressionUUID->"9039a7c0-da41-4752-8e84-a88499be93a1"],
Cell[199488, 5689, 492, 7, 49, "Output",ExpressionUUID->"8778a7bb-76a6-4a49-aa9d-665b2e7d21c5"]
}, {2}]],
Cell[CellGroupData[{
Cell[200014, 5701, 1120, 34, 70, "Input",ExpressionUUID->"a000d343-f368-4c3e-a1a7-2f34abddee65"],
Cell[201137, 5737, 228, 4, 49, "Output",ExpressionUUID->"26b87fb2-17f0-4124-a268-ed2a607ed865"]
}, {2}]],
Cell[CellGroupData[{
Cell[201399, 5746, 833, 25, 70, "Input",ExpressionUUID->"d2424810-6aa9-4515-b3bb-46973ddc0b7e"],
Cell[202235, 5773, 387, 9, 49, "Output",ExpressionUUID->"8c361a64-d0e3-477e-a15a-3259ea2b0bf7"]
}, {2}]],
Cell[202634, 5785, 3063, 93, 143, "DisplayFormula",ExpressionUUID->"ced6a1e6-07e4-4545-b5d3-986b6ebb2c91"],
Cell[CellGroupData[{
Cell[205722, 5882, 5140, 132, 70, "Input",ExpressionUUID->"2e6a1202-b1e7-498c-bf3c-468b2a0f23e1"],
Cell[210865, 6016, 276, 5, 49, "Output",ExpressionUUID->"0c9fc9d7-92ad-45e7-b6ef-98231e220aa0"]
}, {2}]],
Cell[211153, 6024, 3835, 99, 166, "DisplayFormula",ExpressionUUID->"1219e39f-b08f-49e8-adea-abe60b9958b1"],
Cell[214991, 6125, 1745, 47, 74, "DisplayFormula",ExpressionUUID->"e8c851e5-6ef9-49ef-8b3c-e317b9c578bf"],
Cell[216739, 6174, 1711, 48, 74, "DisplayFormula",ExpressionUUID->"c95fae57-bd66-48fd-ba9f-a53dd2b81f8e"],
Cell[CellGroupData[{
Cell[218475, 6226, 446, 13, 45, "Input",ExpressionUUID->"fa2a18c9-f7ce-4dfd-b618-8968a36faf68"],
Cell[218924, 6241, 255, 5, 51, "Output",ExpressionUUID->"20ec4cf0-942d-4bb0-bb93-e88d840007c2"]
}, Open  ]],
Cell[219194, 6249, 3735, 97, 166, "DisplayFormula",ExpressionUUID->"144190cc-7db5-458a-baae-251df9c3d84a"],
Cell[CellGroupData[{
Cell[222954, 6350, 162, 3, 67, "Subsubsection",ExpressionUUID->"cfc0eef9-5f90-42cc-ab3a-d2097d1d5594"],
Cell[223119, 6355, 2623, 69, 105, "DisplayFormula",ExpressionUUID->"5d81a124-d54e-4c22-9cb6-273a817c1661"],
Cell[CellGroupData[{
Cell[225767, 6428, 2243, 61, 125, "Input",ExpressionUUID->"6ef27674-d423-49b0-9751-c90d5538c333"],
Cell[228013, 6491, 191, 4, 34, "Print",ExpressionUUID->"5b896b02-fd37-4cf1-af25-96dc823d72d2"],
Cell[228207, 6497, 575, 11, 142, "Output",ExpressionUUID->"cc824849-55b5-444e-ae49-4f92db9ef6ac"]
}, {2}]],
Cell[228794, 6511, 4088, 114, 175, "Input",ExpressionUUID->"55dfca92-a7d6-460d-9afb-44da84c9f9cd"],
Cell[CellGroupData[{
Cell[232907, 6629, 3749, 103, 276, "Input",ExpressionUUID->"89c8d7ca-b324-452c-8f88-bba315a1bf44"],
Cell[236659, 6734, 936, 24, 57, "Output",ExpressionUUID->"b1b65edc-a851-4049-8249-2f578346d9c1"]
}, {2}]],
Cell[237607, 6761, 1634, 46, 108, "DisplayFormula",ExpressionUUID->"0676fbac-4b88-4698-afa5-4b17a63881f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239290, 6813, 324, 10, 80, "Subsection",ExpressionUUID->"476ce9ac-baa4-4b4e-a828-8340fee76529"],
Cell[239617, 6825, 1976, 55, 91, "DisplayFormula",ExpressionUUID->"c560ee01-da39-4288-af6b-3c200887a6b7"],
Cell[241596, 6882, 391, 10, 41, "DisplayFormula",ExpressionUUID->"095d4f54-3d7d-4878-9074-c993756df0c6"],
Cell[241990, 6894, 12177, 351, 436, "DisplayFormula",ExpressionUUID->"8667744e-5cdb-40e7-8381-0446970db7a8"],
Cell[CellGroupData[{
Cell[254192, 7249, 2216, 65, 82, "Input",ExpressionUUID->"5524038a-ed8d-46bd-b869-079a169262a0"],
Cell[256411, 7316, 248, 3, 49, "Output",ExpressionUUID->"6e554464-d7fe-4af9-879f-088aa7610a74"]
}, Open  ]],
Cell[256674, 7322, 2502, 73, 104, "DisplayFormula",ExpressionUUID->"d74c6159-8c86-4c4d-b8d4-3d78c75962be"],
Cell[259179, 7397, 199, 3, 52, "Text",ExpressionUUID->"e3ab3f72-0140-475e-b235-b98fd2050d72"],
Cell[CellGroupData[{
Cell[259403, 7404, 3389, 91, 238, "Input",ExpressionUUID->"bb6d0629-d45b-4ea7-a133-ee26487fc801"],
Cell[262795, 7497, 29968, 514, 341, "Output",ExpressionUUID->"34602a4d-aadb-485b-a6a3-8f484327252a"]
}, {2}]],
Cell[292775, 8014, 7416, 204, 280, "DisplayFormula",ExpressionUUID->"f6e082cd-7722-42a4-a627-3dfa802f7e55"],
Cell[CellGroupData[{
Cell[300216, 8222, 1613, 30, 66, "Subsubsection",ExpressionUUID->"3aec8eb3-003d-420e-adf7-7acc448a9930"],
Cell[CellGroupData[{
Cell[301854, 8256, 5400, 149, 70, "Input",ExpressionUUID->"727c8531-ee5c-4367-95c2-512832269397"],
Cell[307257, 8407, 300, 4, 49, "Output",ExpressionUUID->"6bd2b7da-2035-46c4-883e-9f360b2927f0"]
}, {2}]],
Cell[307569, 8414, 3122, 92, 163, "DisplayFormula",ExpressionUUID->"c6334c64-a461-4474-af8e-c2231370f359"],
Cell[CellGroupData[{
Cell[310716, 8510, 3234, 90, 84, "Input",ExpressionUUID->"e09584ed-a29d-45dd-a5a9-5f0208c500e2"],
Cell[313953, 8602, 302, 5, 49, "Output",ExpressionUUID->"2c59d4cf-ee23-462a-80a1-673f384f85c1"]
}, {2}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314301, 8613, 1665, 31, 66, "Subsubsection",ExpressionUUID->"f0ce4617-7818-47b2-ab87-b1ed8a10fbe3"],
Cell[315969, 8646, 2298, 69, 76, "DisplayFormula",ExpressionUUID->"10afd966-9543-46c8-8393-f0f6d2495f6e"],
Cell[318270, 8717, 5253, 150, 297, "DisplayFormula",ExpressionUUID->"403fb712-4c44-4408-9aa2-7cdad4739324"],
Cell[323526, 8869, 2666, 75, 172, "DisplayFormula",ExpressionUUID->"18cc793f-ac9f-430e-8545-b4c98f0c4640"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[326241, 8950, 200, 3, 80, "Subsection",ExpressionUUID->"181a45c5-043f-4d3b-a9c9-8aa8efd7f91e"],
Cell[CellGroupData[{
Cell[326466, 8957, 155, 3, 67, "Subsubsection",ExpressionUUID->"53cb717d-efb5-4f6d-b976-287264cb4709"],
Cell[326624, 8962, 31381, 788, 1226, "DisplayFormula",ExpressionUUID->"3bc83db0-0ff6-45c5-9d0a-057165cef192"],
Cell[358008, 9752, 716, 21, 69, "DisplayFormula",ExpressionUUID->"5a9fb8ae-21c0-4db3-9b3a-90b174da8b32"],
Cell[CellGroupData[{
Cell[358749, 9777, 2155, 64, 70, "Input",ExpressionUUID->"d6e626a3-ad39-4bc3-bbd1-ff8643a08820"],
Cell[360907, 9843, 176, 2, 49, "Output",ExpressionUUID->"f995a1d0-6898-431d-a565-72f462eefe1e"]
}, {2}]],
Cell[361095, 9848, 9368, 249, 347, "DisplayFormula",ExpressionUUID->"b950f5aa-2699-4ac3-b961-a3c543ee5326"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370524, 10104, 161, 3, 99, "Section",ExpressionUUID->"e8a4c68d-aef4-45a6-b302-0829db389242"],
Cell[370688, 10109, 3787, 100, 303, "DisplayFormula",ExpressionUUID->"3e22ffaf-038c-4cff-9789-5c30a666f37f"],
Cell[374478, 10211, 10895, 282, 473, "DisplayFormula",ExpressionUUID->"d88d24e8-b049-4c50-9b25-2511ab20608c"],
Cell[385376, 10495, 9482, 260, 528, "DisplayFormula",ExpressionUUID->"1d27d710-da2b-4402-b3d5-7878d357869d"],
Cell[394861, 10757, 716, 21, 69, "DisplayFormula",ExpressionUUID->"4efdade4-c165-4c3d-9739-50fe1c377fb4"],
Cell[395580, 10780, 2623, 69, 105, "DisplayFormula",ExpressionUUID->"956f316a-4cf0-402d-8403-acc76c60044b"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> H_Dtheta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    478817,      11931]
NotebookOptionsPosition[    465005,      11722]
NotebookOutlinePosition[    465436,      11739]
CellTagsIndexPosition[    465393,      11736]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["H&D-\[Theta]", "Title",
 CellChangeTimes->{{3.778571637501111*^9, 3.778571652460391*^9}, {
  3.778993963360737*^9, 
  3.7789939673023*^9}},ExpressionUUID->"58c3acf7-64e0-4ce5-acca-7ff8a2451bb4"],

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{"FF", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], " ", 
      "\[CapitalDelta]h\[CapitalDelta]h", 
      RowBox[{"(", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], ")"}], "sin\[Theta]", " ", 
      RowBox[{"\[DifferentialD]", "\[CurlyPhi]"}], " ", 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      UnderscriptBox["\[ContourIntegral]", 
       SubscriptBox["C", "1"]], 
      RowBox[{"f", 
       RowBox[{"(", "z", ")"}], 
       RowBox[{"\[DifferentialD]", "z"}], " ", 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "=", 
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        RowBox[{"Res", "[", 
         RowBox[{
          RowBox[{"f", 
           RowBox[{"(", "z", ")"}]}], ",", "0"}], "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "=", " ", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{"Res1", 
          RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "+", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{"Res2", 
          RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], 
       ")"}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.776349790223936*^9, 3.776350109661018*^9}, {
  3.778414379702508*^9, 3.778414491019206*^9}, {3.778414526652532*^9, 
  3.778414575577011*^9}, {3.778414623602187*^9, 3.778414670354559*^9}, {
  3.77841484665874*^9, 3.778414894770454*^9}, {3.778414925360544*^9, 
  3.778415051783731*^9}, {3.778571708980859*^9, 3.7785717284599*^9}, {
  3.7785717587774076`*^9, 3.7785719082996483`*^9}, {3.7789054453525267`*^9, 
  3.778905482572775*^9}, {3.778905551271584*^9, 3.778905557799765*^9}, {
  3.778994166056921*^9, 3.778994177054534*^9}, {3.778994234004105*^9, 
  3.7789942999701033`*^9}, {3.778994351712007*^9, 3.7789943874768133`*^9}, {
  3.778994575060725*^9, 3.778994598630225*^9}, {3.7789947526633368`*^9, 
  3.778994822688217*^9}, {3.778994896293768*^9, 3.778994918172039*^9}, {
  3.778994961001979*^9, 
  3.778994967824522*^9}},ExpressionUUID->"f20ce890-adad-4222-ab1a-\
4f9860e4de6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    FractionBox["\[Pi]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], " ", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "2"}], "\[Infinity]"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"k", "=", "0"}], "j"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], "k"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"l", "=", "0"}], 
                RowBox[{"j", "-", "k"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
                RowBox[{"(", GridBox[{
                   {"k"},
                   {"m"}
                  }], ")"}], 
                RowBox[{"(", GridBox[{
                   {
                    RowBox[{"j", "-", "k"}]},
                   {"l"}
                  }], ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["2", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
                 RowBox[{"j", "-", "l", "-", "m"}]], 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                    "\[Theta]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                    ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                    ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                    "]"}], "+", " ", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"A", " ", 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}]}]}]}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "0"}], "1"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"k", "=", "0"}], "j"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], "k"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"l", "=", "0"}], 
                RowBox[{"j", "-", "k"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
                RowBox[{"(", GridBox[{
                   {"k"},
                   {"m"}
                  }], ")"}], 
                RowBox[{"(", GridBox[{
                   {
                    RowBox[{"j", "-", "k"}]},
                   {"l"}
                  }], ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["2", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
                 RowBox[{"j", "-", "l", "-", "m"}]], 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"j", "+", "m", "+", "l"}]], "\[IndentingNewLine]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                    "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                    ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                    ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                    "]"}], "+", " ", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"A", " ", 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}]}]}]}]}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                   "\[Phi]"}]]}], ")"}], 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], 
              "+", 
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
               
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], 
              "+", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], 
             ")"}]}]}], ")"}], 
         RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], ")"}]}]}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   FractionBox["\[Pi]", "4"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], " ", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
     "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "2"}], "\[Infinity]"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "k"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"l", "=", "0"}], 
             RowBox[{"j", "-", "k"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
             RowBox[{"(", GridBox[{
                {"k"},
                {"m"}
               }], ")"}], 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{"j", "-", "k"}]},
                {"l"}
               }], ")"}], 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"j", "+", "m", "+", "l"}]], 
             SuperscriptBox["2", 
              RowBox[{"j", "-", "m", "-", "l"}]], 
             RowBox[{
              SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
                RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                    "\[Theta]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                    "]"}], "+", " ", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"A", " ", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                   "\[Theta]", "]"}]}]}], ")"}], 
               RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "1"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "k"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"l", "=", "0"}], 
             RowBox[{"j", "-", "k"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
             RowBox[{"(", GridBox[{
                {"k"},
                {"m"}
               }], ")"}], 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{"j", "-", "k"}]},
                {"l"}
               }], ")"}], 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"j", "+", "m", "+", "l"}]], 
             SuperscriptBox["2", 
              RowBox[{"j", "-", "m", "-", "l"}]], 
             RowBox[{
              SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
                RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
               "\[IndentingNewLine]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                   "\[Theta]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                    "]"}], "+", " ", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"A", " ", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                   "\[Theta]", "]"}]}]}], ")"}], 
               RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}]}]}], 
       ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            ")"}], 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], 
    ")"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{
  3.778994926907987*^9, {3.778994974390951*^9, 3.778995111269677*^9}, {
   3.778995144286436*^9, 3.7789951472403193`*^9}, {3.778995218846116*^9, 
   3.778995221415557*^9}, {3.778995282600759*^9, 3.778995312459415*^9}, {
   3.778995358115041*^9, 3.7789954170956097`*^9}, {3.7789984117574244`*^9, 
   3.778998412009055*^9}, {3.778999752252775*^9, 3.7789997948965263`*^9}, {
   3.778999828742773*^9, 3.778999832147962*^9}, {3.780128045525198*^9, 
   3.7801281132894087`*^9}, {3.780307196126122*^9, 3.780307215714624*^9}, {
   3.780307260010754*^9, 3.780307289776231*^9}, {3.780307338644356*^9, 
   3.7803073671853237`*^9}, {3.7803074335510902`*^9, 
   3.780307487706643*^9}},ExpressionUUID->"2440df98-7bad-4106-8ac3-\
4d63b6d06e9b"],

Cell[CellGroupData[{

Cell["\[Theta]-integral of residue 1", "Section",
 CellChangeTimes->{{3.778998499784956*^9, 
  3.778998510232355*^9}},ExpressionUUID->"178f2dd8-26ed-44ed-a054-\
e635f1b773ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], " ", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Input",
 CellChangeTimes->{{3.778998528111315*^9, 3.778998534004952*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"dabb3c7c-186d-43f4-a4d0-d6a8f09da1c2"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}]], "Output",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{{3.778998524207638*^9, 3.778998535354772*^9}},
 Background->RGBColor[1., 1., 0.85],
 CellLabel->"Out[11]=",ExpressionUUID->"76e6e3ae-5f61-4640-a258-042e8070ad7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780127443318686*^9, 3.780127460375639*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"94da83ad-23a4-4f5d-9f91-1f06c93b2bd4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1wk0lc0fB3Dbc+9zs4RcvfZdQlEoW80vZW2zZMkSEYlSJEpUSLQoayFZ
Kmuvfc1Sklu2pFxeW5IQyk5JxX/6zzlznvM5Z86ZZ2a+M2dGyvm0uSsbCwvL
JK5/v+zP17R91vDeaW75t9BBbvyZjnjsQbQg2KL018uFKsd6YhzRp60qBYew
i76jTr784yi/MPijBfaIgPtSecxpxPKgvsYc+5ZQI3d+9Vl0lTZnYIadqWCf
ypLvj5a5eC8dxK7bPqNqkXYRqb4Udd6P3WtwtT4j5jL6ve+feZO//SlyKQbW
ByOTdrYtRtjhW7t8MqpDEdf5fhF9bAHttOq20jBk6JtRsgs7fZcHx1JeOOJa
dljagb3ZWH2/VNZ1FLCbMqGFXW26Em+SdhM9u5MSoYHd6Riz4UHMHVRjkNaq
9Hc8aps1PzOiEN14jY88tv/22H7/+mh0Jci1QRKbAznIpVfHosOfZ04LYDfr
1TdpVMYhJlOqiRs72mCDV3NpPPI7r/+Wgi1+YLZ8Pu8eGoh0G/pxiA7DZlZ2
EbkJSHjs2PQ09hPL6lXRrER0imGd8wVb0yHMyCDtPurnE5PtwjY/KdSbEJOK
jhppaBRgc2mi53cN01DQ1GjOY+yZp958nxhpSODf6JZE7PLarrJz9emoZ30n
PRR7NyNtJaX6ERo9u+GVGba8YYfpuNZjFOlb9nAP9pom4pFa5WNke0xPeTt2
e6uHYWNpBtJysDcQwXZgqkfN5mWho5+y7360oANYHR/SUc5GRq4GfW+xZbsT
1a/lZiPt+fHW59gTfSvdwlk5KEHYsCIF2/9zo9SetCcoUsUv2wY7es6+5G5M
AdrckPynxpwOkfQk3TruQrRx3fS+TOz3RWESGuaF6NPndu072HYT9iPifYWo
O9d4zhHby47Te+5bEeKoQO2/zegQt8M9IpG3FDkMdxjLYvf0WHjyWJaizND5
ECq2uB86EJpYiur219lOmNIhK19Q4JR0GbKtOzGaj10lwUgF9XJ0ZJumlxr2
R1bpii/Wlejfuapdigfx+FK4k+yTK9Gu7HI3Kra79s/Ad4OVyGjDVcXhA3SY
82nXqz7xFD1JTrmdjM0xfKnt9sUqVJsp1ERiK77qG9FIrUHy/MG0t/vooMMw
WaN3tg698Tdq5TehAy8z8+322Dqkt2NyZtQY52OILX5TSR1KfLzxRRX2bZZq
CaH5OiTg4nvsKPaQjpLGjM8LNMiVVp5rRIeIYk6nFJ96pFDPvLnJkA5dqa1l
y94N6AzLJM/CbpyvfIWLM9ENSE5T799a7Cu1V2G0qAFxHY9evIa9sU+35d1s
A7p3SOnWP9iBgnmD2d4MJKqT37Rdjw4ykZGc1t6v0G8G9bob0OFMwIGjJWca
0UJH99YwXTqYeOlmk1GNKP7wXLI+toyz4rRDQSMq4KgpJ7C7jClB5FQj+il5
+udVHTrsEHqW4ODZhIT/q6u+rI3zV7mpnerWjIo2hm1306RDxiIXsrdrRWLs
cgo/1OhwaXw5rCigFUEgZ1Qets2HsVZKUiuqn5bLdsHmYjTYFnW3ophgcrxt
Kx184gL9KFZvUFoQa376FpxXtW95haZtqHyy2khThQ6nKl1vs8m0oxgGfWij
4t/zwUySVb0dcZIGu95uxPupR7d4dU87CmnR2+2L7ftrXddvt3bUG1atUqtA
h4Cd9WI/ctsRndPxickGOlxrEM/7uvUd2vhjk9ohWTqktf/XwtR7j+Z3QqmU
OB2YY8a0LGcmOtltxJXNS4fpRAX9UB8mGo3tm9qBvWYvNdgxhInk13YEd6zF
/5vXsLT+IRMVeq15+ocHr583Gov4xESXqBanDnDTIWRZ/bWHUyeKNhWbH6TR
QYVLMmzzkS40EyDzqJmNDjdUvrOUH+5GgnImUsXzAuCt1Bhfl9GPkot9Q9+3
CcCyi2f+B69BZGT587JWhgA411qZRrkNIVrwbaWXFwTAZZZZVxcxjOKsR0ae
6QvALdWK05nXRlFeobx6C68AsNVVbL8aMIYEIn3ll7rXAZ/i3raPCRNIm+f+
Ob2EdWCUqvdoJuYbkkzc26xrsw7WT7caXK6YQqquPWEKa9dB0usqVvYTM2iL
x9mC1Zf8oCu2a1Xy2CyKW1mjLHuRH5QGeYeDfOeQSYuqvtdGfsjL5ncv85lH
P84dEJrv5YPAAYcOpWsLaMPmE029oXzgrau5NyVuEZ2XNRV9pMwHy6l7nL9G
fUcsIQ/k6b280H4mycn/4Q+kNOXUm3mZF7QMpVc+pC+hTw7VOcWKvNCkr5UN
yT9R3mGuW5fz10JGUaLW0JNlxJMs9fjNTx6gyyh7HMn5hb7JIi51cx54z0qG
CNX8Rt6vFbecTuGGMvJsZnvTH6QaAjP3Z7hAmc7r4cxYQW9solWumXHB9O3v
Ampdq0i7v0Z1TQ4nyISHq5z2YIEjHVdCt/BywpBtX6/eFxYgC0mhfy6vAaOR
jp9lXqzg9JrUjv9Cg/M+ru6Ck6wQH1dsaO9EgwPl900E/dhA8dx+UYFOEqZ+
ewSyf2eD5Jkbzp62JKT/F1zqdZYdnMeqeGLHqbDsvsPpwi92EE+1n1z0p4LY
n2g77wAOWFLnFr4vSIVRw5vNJAcBTrPrzrJXUOClfCsSv0nAmSvb5BJcKOBB
ZnJI0SjAd67zu4cEBVrYIiJ3c1JAtkNGzUacAsp/Tgi6cVPgyscEGQMxCkzP
blJ4wkcBflJfSlaEAr59ZXs1hCkQ/60hekyQAkH5jBhjJQrw+KjZxPJQIOrQ
iKTPfgokyueunFkhoCJNdsfLaArs2+6TaTpIgOzqnosvYingXFxbEPCRgCgH
16fP43F7WDycMUCAu3CmRk0iBQyuOkT/7idAOG7D5rJ0Ckgvh0QW9xAQGK4o
kVVEgZPWoa90OwjQ81JlvfmOAgrGh+OaXxGQ32qKrndQQEuVm0liiyh5B4V3
UmAqaFe5IYOAhS9FP0N7KDCpYef8+iUBGUfV5gI/USAfpdm21RFAWm777DVL
Abf2ys7lKgLadHQZ5nxUeGhpZtBWQMCNynO/DNZRQfydo4UstqFGwRYdOhU6
a5f+BOQTULdZOkVGiArJxnNKinkElEiR/guSVEgoFv12J5eABCpT4a4qFXYo
LhAXMghw6fC81XOQCmxj40Mv7hMgaZpR/8aMCvZB0qVK2P2tA0svLKhwLkRQ
9m4SAVavzFxzranACDk0eDKRAKOn23dedKSCbo9Ei9Q9Ajanss+InqZCVV6U
d04MAUse9y2cblOBFH+rq3qDgDsBj6iXo6igfsfm28PrBMjfeFL9IIYKIzGL
1oLYljnVMn13qaD4ItplNZyA4i9985apVPAedNnfG0bAyWOicXsLqeDD9uZs
STABgw4PmNveU2Fb7sTe+QsE+J/KiLBkUsHKixIVhM0TlKfr20UFEw6baBJ7
R3Lt46JeKnCdq22RPE9AUu8HX+XPVFhR9pW09SPgkLU4XXqBCgMnL5rO+BDQ
aJpqyS1Iwn7yxmruSQI8GkaeUf8h4dbXFV0LbG5NZQU2YRICllklf3sSYC7x
dPm7GInz+7rrIHbf5PvUQTkSHnqOUFdPEDB1gzJRokHC3MW+wMDjOH8r+yzy
t5MQJZpMV8FW84mtydYiQdRZ59CQGwHnD0veebCDhOv3FF6aYLMpaKuH65MQ
GLfTXcaVADrj1CVbSxK623d2zDsTUKlZ+uWQNQnfKymthdi2/y6bHjxMAsf9
eQ8v7JTYcJk9DiQwLu27//UoAQrO6Y2bXElgGT/xatKJAN1VJj/rORIG1j4x
5nMkYMBHJPCXHwmFx2Izu48QEDx6dGTxPAkjH/tz0rBfvZmqmAgkIXsm7dFW
7IPJpAPzKgn6TJNjRxwIcNbSzcqKw/PDMS3aaUfAick3i/13SfCaYtxMxz6T
7riHP5GEG79Vmr2wL9NCPwU+IOHUZGsZJ3ZyT5OIeSYJEWExRgdtCXgUaecR
nk0Cv4unujR27q7JyppcEj4lLkwvHibgaQ6v1YYCEvSC5bpSsbsuWEf9riDB
od7O8Y8NAR82jQ9sqSJh4zH+pi7s4U8Bm47XkJCUGsNWhD1vnNL8rg7Pp9Wv
4ePYvMIjHFlNJJDnq45/tCZgfZufRX8LCQJUTtPn2OIh5EO+NhImA7TJNOxN
E0oo8D0J+dfRmAu2SZXPBbM+Et9TpI4vWhFg5sXReO0DCQbrstv6sG2k7wrW
fMT5MJSgvMQ+fuNpifwwCdwfRoZjsb127mWzHyXBuVPzVhC231y/afQYCfHb
Qtndsa/askz9+kZCcwmHM8K+yROju2WaBLOxncbK2DH1MjfdZkmoLPdjEcZO
VzRUeLdIQs+j4YEflgRkD3T7UZZIMLUXo4xhF8Z4MHSWcf6GbP50Yz9bjnTO
XCGht7ffrhabkS9R1MdCg2fuG14WYrc6F63ystOg9+f55cfYTMHdBwwIGpC+
71mTsPuamckXqTTQz1PvuYM9dMntayGNBlWeaVeuYU9sXdIa5aRBoavgUhD2
7Oj1CBEeGiTsuof8sJeSRP4z5aUB110Z69PYqwfy5K7x06BxvHrnCWwKO/Kt
FqBBUYnTdxds7or2+hlBGryz5b/kiC3g6cwnL0QDm23vOu2wRSQWHO1EaJAY
+eCPDbZ0R1h+lBgNBBL8F62wFcPX/2FI0MA9yLHWEnuLTs7eX1I0sP//+5WA
/wFSP0QI
       "]]},
     Annotation[#, "Charting`Private`Tag$7712#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 2.6666666666666696`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Pi}, {2.6666666666666696`, 5.33333333333333}}, {{
     0, 3.141592653589793}, {2.6666666666666696`, 5.33333333333333}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0.67, 0],
 CellChangeTimes->{3.780127461024873*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"eb88cd48-7574-473a-bfb3-9271bbb8c0f6"]
}, Open  ]],

Cell[TextData[StyleBox["Agrees with numerical integration.",
 FontColor->RGBColor[0, 0.67, 0]]], "Text",
 CellChangeTimes->{{3.780127546449098*^9, 
  3.7801275570670643`*^9}},ExpressionUUID->"b95663c0-c70a-4aba-86db-\
08b0a1f644f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]-integral of the series-term", "Section",
 CellChangeTimes->{{3.778998499784956*^9, 3.778998510232355*^9}, {
  3.7789985602004547`*^9, 3.778998560422303*^9}, {3.778998592241044*^9, 
  3.7789986313555403`*^9}},ExpressionUUID->"d96527e3-9bcb-4c1f-93ca-\
cbb906e28028"],

Cell[BoxData[
 RowBox[{"A", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.778931985398361*^9, 3.778932008902541*^9}, {
  3.7789345271283627`*^9, 
  3.77893452978181*^9}},ExpressionUUID->"a4b347b6-efbe-4d08-b6e3-\
0f1a7c71df42"],

Cell[BoxData[{
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
    RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], 
           RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", 
          "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], 
           RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
          "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], "+", 
        " ", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], 
           RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]", 
          "]"}]}]}], ")"}]}], "-", 
     RowBox[{"A", " ", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
       "]"}]}]}], ")"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", " "}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
      RowBox[{"j", "-", "l", "-", "m", "-", "3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", 
         "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
         "]"}]}]}], ")"}], 
     RowBox[{
     "\[DifferentialD]", "\[Theta]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], "+", " ", 
      
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]", 
        "]"}]}]}], ")"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], 
      RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.7789986550025263`*^9, 3.77899873051571*^9}, {
   3.778998770556052*^9, 3.778998779436652*^9}, {3.778999855170143*^9, 
   3.778999867196497*^9}, {3.778999899495368*^9, 3.778999910293727*^9}, 
   3.778999942940165*^9, {3.778999987242598*^9, 3.7790000146667213`*^9}, {
   3.779000091922961*^9, 3.7790001648500834`*^9}, {3.780307631677009*^9, 
   3.7803076821373672`*^9}},ExpressionUUID->"3db85d62-09e1-48db-900e-\
124feeabe001"],

Cell["\<\
The series-term can be expressed as a sum of the following integrals:\
\>", "Text",
 CellChangeTimes->{{3.779707011634198*^9, 
  3.779707065307247*^9}},ExpressionUUID->"d439d168-acbe-432f-a46f-\
6d24bf8a5f3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "-", "3"}]], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], ",", "  ", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], ",", "  ", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], ",", "  ", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.779448677410027*^9, 3.779448705479258*^9}, {
   3.779448797458308*^9, 3.779448830100172*^9}, 3.779449018106099*^9, {
   3.77944913707401*^9, 3.779449142024733*^9}, {3.7797069742028837`*^9, 
   3.7797069752720127`*^9}, {3.779707068151066*^9, 3.7797070796891127`*^9}, {
   3.780307697878581*^9, 3.780307719065922*^9}},
 FontSize->12,ExpressionUUID->"79d44c70-5a4a-42a5-bcf8-2800f03cb7c9"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
    RowBox[{"j", "-", "l", "-", "m", "-", "s"}]], 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "\[PlusMinus]"], 
     RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Subsection",
 CellChangeTimes->{{3.7789986550025263`*^9, 3.77899873051571*^9}, {
   3.778998770556052*^9, 3.778998779436652*^9}, {3.778999855170143*^9, 
   3.778999867196497*^9}, {3.778999899495368*^9, 3.778999910293727*^9}, 
   3.778999942940165*^9, {3.778999987242598*^9, 3.7790000146667213`*^9}, {
   3.779000091922961*^9, 
   3.7790001648500834`*^9}},ExpressionUUID->"1b331ebf-c5de-496a-a35f-\
d1287af5917e"]], "Subsection",
 CellChangeTimes->{{3.779000179222128*^9, 3.779000263570627*^9}, 
   3.7794396656244087`*^9, {3.779448507728016*^9, 3.779448540199315*^9}, {
   3.7794490235023813`*^9, 3.779449045162321*^9}, {3.7794494726872263`*^9, 
   3.779449473000661*^9}, {3.780307729508016*^9, 3.7803077306405697`*^9}, {
   3.78037443301272*^9, 
   3.7803744358994007`*^9}},ExpressionUUID->"f3728526-0918-42e9-829b-\
389a7fca6f3a"],

Cell[BoxData[{
 RowBox[{"j", "\[GreaterEqual]", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{
    RowBox[{"3", ":", "    ", "t"}], "=", "0"}]}], ",", " ", 
  RowBox[{"N", "\[Element]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "6"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{
    RowBox[{"-", "1"}], ":", " ", 
    RowBox[{"t", "\[Element]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "4"}], "}"}]}]}]}], ",", " ", 
  RowBox[{"N", "\[Element]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "4"}], "}"}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.7794490976489477`*^9, 3.779449162999194*^9}, {
  3.779449299285307*^9, 3.779449304367577*^9}, {3.779449476904232*^9, 
  3.779449479148635*^9}, {3.779449523125814*^9, 3.779449530269532*^9}, {
  3.779528882185007*^9, 
  3.7795290050288477`*^9}},ExpressionUUID->"2cecfab5-8da0-430a-887d-\
d2c2edfe66c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["g", "\[PlusMinus]"], "n"], "[", "\[Theta]", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
         "Lb"}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         SuperscriptBox["Lb", "2"], "-", 
         RowBox[{"2", " ", "L", " ", "Lb", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], "n"], 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["Lb", "2"], "-", 
        RowBox[{"2", " ", "L", " ", "Lb", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{"L", " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[PlusMinus]", "n"}], " ", "\[Phi]"}], "-", 
        RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
    RowBox[{
     SubscriptBox["J", "n"], "[", 
     RowBox[{
      RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}]}]}]}]], "DisplayFormula",\

 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.778754570680748*^9, 3.778754724604204*^9}, {
   3.778755184046624*^9, 3.778755199220461*^9}, {3.778923571421691*^9, 
   3.778923635337892*^9}, {3.778923673305028*^9, 3.778923800202414*^9}, {
   3.77892383332861*^9, 3.778923835823756*^9}, {3.778924211226924*^9, 
   3.7789242146872263`*^9}, {3.778924458643341*^9, 3.7789245103233*^9}, {
   3.7789246546618547`*^9, 3.778924656551054*^9}, 3.78022728037435*^9, 
   3.780227502520463*^9, {3.780228658766016*^9, 3.78022870048253*^9}, {
   3.780231964621318*^9, 3.78023197648633*^9}, {3.780287623382751*^9, 
   3.780287629486004*^9}, {3.7803011818844957`*^9, 
   3.780301185446397*^9}},ExpressionUUID->"49b65b11-6787-439c-aaa7-\
9191f0a4bcff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
     RowBox[{"j", "-", "l", "-", "m", "-", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "\[PlusMinus]"], 
      RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "l", "+", "m", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["L", "2"], "+", 
            SuperscriptBox["Lb", "2"], "-", 
            RowBox[{"2", " ", "L", " ", "Lb", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
        RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ",", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["L", "2"], "+", 
            SuperscriptBox["Lb", "2"], "-", 
            RowBox[{"2", " ", "L", " ", "Lb", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ",", 
         RowBox[{"L", " ", "\[Omega]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[PlusMinus]", 
             RowBox[{"(", 
              RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ")"}]}], 
            "\[Phi]"}], "-", 
           RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], " ", 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ",", 
         RowBox[{
          RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], ")"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", 
     RowBox[{"(", 
      RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"L", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
        "Lb"}]}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["Lb", "2"], "-", 
        RowBox[{"2", " ", "L", " ", "Lb", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
    RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       RowBox[{"-", "j"}], "+", "l", "+", "m", "+", "s"}]], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
     RowBox[{"BesselJ", "[", 
      RowBox[{
       RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
     RowBox[{
     "\[DifferentialD]", "\[Theta]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "l", "+", "m", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ",", 
      RowBox[{"L", " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[PlusMinus]", 
         RowBox[{"(", 
          RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ")"}]}], "\[Phi]"}], 
       "-", 
       RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "l", "+", "m", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "m", "+", "l", "+", "N"}], ",", 
      RowBox[{
       RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{
  3.779449078338764*^9, {3.779449376631423*^9, 3.77944940459704*^9}, {
   3.7794494826274548`*^9, 3.779449511571027*^9}, {3.7794496176286793`*^9, 
   3.779449804622167*^9}, {3.77944985021629*^9, 3.779449880689872*^9}, {
   3.779449914046505*^9, 3.779449956509811*^9}, {3.7794499915130167`*^9, 
   3.779450079980132*^9}, {3.779450114459614*^9, 3.779450183706051*^9}, {
   3.779450215667918*^9, 3.7794502553597727`*^9}, {3.780307791356701*^9, 
   3.780307794008726*^9}, 3.7803078547990513`*^9, {3.7803079954220667`*^9, 
   3.780308073845907*^9}, {3.7803081119887733`*^9, 3.780308127603085*^9}, {
   3.780308159999117*^9, 3.7803082883033533`*^9}, {3.780308329162177*^9, 
   3.780308347767803*^9}, {3.780309039802532*^9, 3.780309041260289*^9}, {
   3.780374455578457*^9, 
   3.7803745178661613`*^9}},ExpressionUUID->"134afc74-58b9-4ead-ad29-\
57243e69e947"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{
     RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
   RowBox[{
    SubscriptBox["J", 
     RowBox[{"j", "+", "k", "+", "N"}]], "[", 
    RowBox[{"2", "x", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Subsection",
 CellChangeTimes->{
  3.779449078338764*^9, {3.779449376631423*^9, 3.77944940459704*^9}, {
   3.7794494826274548`*^9, 3.779449511571027*^9}, {3.7794496176286793`*^9, 
   3.779449804622167*^9}, {3.77944985021629*^9, 3.779449880689872*^9}, {
   3.779449914046505*^9, 3.779449956509811*^9}, {3.7794499915130167`*^9, 
   3.779450079980132*^9}, {3.779450114459614*^9, 3.779450183706051*^9}, {
   3.779450215667918*^9, 3.7794502553597727`*^9}, {3.780307791356701*^9, 
   3.780307794008726*^9}, 3.7803078547990513`*^9, {3.7803079954220667`*^9, 
   3.780308073845907*^9}, {3.7803081119887733`*^9, 3.780308127603085*^9}, {
   3.780308159999117*^9, 3.7803082883033533`*^9}, {3.780308329162177*^9, 
   3.780308347767803*^9}},ExpressionUUID->"9a346e60-d760-43df-8bff-\
50bf5cc6e0a7"]], "Subsection",
 CellChangeTimes->{
  3.78030841671204*^9, {3.7803084480049133`*^9, 3.780308551412835*^9}, {
   3.780308623074939*^9, 3.78030862366114*^9}, {3.780309475390935*^9, 
   3.7803094753916683`*^9}, {3.780315208601153*^9, 
   3.780315211194777*^9}},ExpressionUUID->"25f1f5dc-447e-476c-bc25-\
26079b22dae6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "k", "+", "N"}], ",", 
      RowBox[{"2", "x", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "i"], 
       RowBox[{
        RowBox[{"i", "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "k", "+", "N", "+", "i"}], ")"}], "!"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], " ", ")"}], 
       RowBox[{
        RowBox[{"2", "i"}], "+", "j", "+", "k", "+", "N"}]], 
      RowBox[{
      "\[DifferentialD]", "\[Theta]"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "i"], 
     RowBox[{
      RowBox[{"i", "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", "k", "+", "N", "+", "i"}], ")"}], "!"}]}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"2", "i"}], "+", "j", "+", "k", "+", "N"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"2", " ", "k"}], "+", "N", "+", "s"}]], 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.780308579664014*^9, 3.7803086425676107`*^9}, {
   3.7803087083661013`*^9, 3.7803087636523848`*^9}, 3.7803088229254417`*^9, {
   3.7803088578890953`*^9, 3.7803088840395184`*^9}, {3.78030892583951*^9, 
   3.780308981808352*^9}, {3.780309059839631*^9, 3.780309063543223*^9}, {
   3.780315218065176*^9, 
   3.780315243553708*^9}},ExpressionUUID->"df22e526-0d12-435b-a4b5-\
d34c5d7f428d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "m"], 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Subsection",
 CellChangeTimes->{
  3.779449078338764*^9, {3.779449376631423*^9, 3.77944940459704*^9}, {
   3.7794494826274548`*^9, 3.779449511571027*^9}, {3.7794496176286793`*^9, 
   3.779449804622167*^9}, {3.77944985021629*^9, 3.779449880689872*^9}, {
   3.779449914046505*^9, 3.779449956509811*^9}, {3.7794499915130167`*^9, 
   3.779450079980132*^9}, {3.779450114459614*^9, 3.779450183706051*^9}, {
   3.779450215667918*^9, 
   3.7794502553597727`*^9}},ExpressionUUID->"d8b6e467-dd8f-4310-aec6-\
d04b8fa2592c"]], "Subsection",
 CellChangeTimes->{
  3.780309323287442*^9},ExpressionUUID->"ca6e4127-d623-458f-b81a-\
89c5cc618eb2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", ">", "0"}], "&&", 
     RowBox[{"\[Theta]", "<", 
      FractionBox["\[Pi]", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"Beta", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], ",", 
       FractionBox[
        RowBox[{"m", "+", "1"}], "2"], ",", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "2"]}], "]"}]}], ",", "\[Theta]"}], "]"}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.779515714621739*^9, 3.779515716219922*^9}, {
  3.779515773879284*^9, 3.779515887903172*^9}, {3.779515931559408*^9, 
  3.779516011955042*^9}, {3.779516550801165*^9, 3.779516564775928*^9}, {
  3.779516628534669*^9, 3.779516632407984*^9}, {3.77952754265807*^9, 
  3.779527548472693*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"2b07e2e5-4d81-4e3e-9a36-6a328f04f667"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"Cos", "[", "\[Theta]", "]"}], "m"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"]}]], "Output",
 CellChangeTimes->{{3.779515991112522*^9, 3.7795160127263527`*^9}, 
   3.779516565947654*^9, 3.779516633658267*^9, 3.7795275489608*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"ce980c8e-0bf5-40d2-b4b2-7ebc4f797ef8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "m"], 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Input",
 CellChangeTimes->{
  3.779450415551408*^9, {3.779524374873496*^9, 3.7795243768004293`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"1a2fc095-9fcc-4af9-a2d8-f1daa2b22fc3"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"1", "+", "m"}], "2"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"1", "+", "n"}], "2"], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}]}], "]"}]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "m", "]"}], ">", 
     RowBox[{"-", "1"}]}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "n", "]"}], ">", 
     RowBox[{"-", "1"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.779450317569207*^9, 3.779450429902072*^9, 
  3.7795243853942842`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"e2379dfc-d0fa-464f-a942-3bc7aba7707d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Re", "[", "t", "]"}], "\[Element]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "4"}], "}"}], ">", 
   RowBox[{
    RowBox[{"-", "1"}], "  ", "\[Checkmark]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"s", "=", 
  RowBox[{
   RowBox[{"3", ":", "  ", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"2", "i"}], "+", 
       RowBox[{"2", "l"}], "+", 
       RowBox[{"2", "m"}], "+", "s", "+", "N"}], "]"}], "\[GreaterEqual]", 
     RowBox[{"3", "-", "2"}]}]}], "=", 
   RowBox[{"1", ">", 
    RowBox[{
     RowBox[{"-", "1"}], "  ", 
     "\[Checkmark]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{
    RowBox[{"-", "1"}], ":", " ", 
    RowBox[{"t", "\[Element]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "4"}], "}"}]}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"N", "\[Element]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "4"}], "}"}], "  ", 
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"2", "i"}], "+", 
        RowBox[{"2", "l"}], "+", 
        RowBox[{"2", "m"}], "+", "s", "+", "N"}], "]"}]}], "\[GreaterEqual]", 
     
     RowBox[{
      RowBox[{"-", "1"}], "+", "0"}]}]}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "\[NotGreater]", 
    RowBox[{"-", 
     RowBox[{"1", "   ", "!"}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.7795286363638153`*^9, 3.779528748188198*^9}, {
   3.779528795007815*^9, 3.779528800538465*^9}, {3.779529033620153*^9, 
   3.7795290366096687`*^9}, 3.77952910567199*^9, {3.7795291365243797`*^9, 
   3.7795293137778788`*^9}, {3.779530922996233*^9, 3.779530966417762*^9}, {
   3.7796165611676083`*^9, 3.779616561485941*^9}, {3.780309086846898*^9, 
   3.780309164490592*^9}},ExpressionUUID->"3e302ef4-f10f-4b33-8f52-\
64265fc23a39"],

Cell[CellGroupData[{

Cell[TextData[{
 "Special case N=0, s=-1:  ",
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Input",
  CellFrame->1,
  CellFrameColor->GrayLevel[1],
  CellChangeTimes->{{3.7796140235422907`*^9, 3.779614075423641*^9}, 
    3.7796141138347807`*^9, {3.779614148287713*^9, 3.779614155711966*^9}, {
    3.77961419642749*^9, 3.7796142035367928`*^9}, {3.779614306279256*^9, 
    3.779614317632058*^9}, {3.7796145293124866`*^9, 3.779614533261675*^9}, {
    3.7796154236497297`*^9, 3.779615476235797*^9}},ExpressionUUID->
  "54effeab-d192-4038-944f-2f08345b0266"]
}], "Subsubsection",
 CellChangeTimes->{{3.779616380754415*^9, 3.7796164157510633`*^9}, {
  3.779617165167026*^9, 3.7796171788746862`*^9}, {3.780309367480034*^9, 
  3.780309379295224*^9}},ExpressionUUID->"f5f2bb14-0983-4854-a422-\
4a0aeebb5059"],

Cell["Remark:", "Text",
 CellChangeTimes->{{3.787997535352108*^9, 3.78799753712785*^9}, 
   3.7879983098744707`*^9},ExpressionUUID->"18d15b82-0c01-4d2b-bbf8-\
b55f14464b34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"6675ce59-e8b9-4be9-a6ed-ed365cf8d4d7"],

Cell[BoxData[
 TemplateBox[{
  "Integrate", "idiv", 
   "\"Integral of \\!\\(\\*RowBox[{\\\"Csc\\\", \\\"[\\\", \\\"\[Theta]\\\", \
\\\"]\\\"}]\\) does not converge on \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"0\
\\\", \\\",\\\", \\\"\[Pi]\\\"}], \\\"}\\\"}]\\).\"", 2, 3, 2, 
   23809599897944244742, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.787997549805657*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"01c8650a-6ef0-400a-a369-4609d3e475b2"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   RowBox[{"Csc", "[", "\[Theta]", "]"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Output",
 CellChangeTimes->{3.787997549806872*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"2299a90b-e4b6-4104-b61b-503dddbbc2ae"]
}, {2}]],

Cell["\<\
The integrand has poles at 0 and at \[Pi]. The primitive function is:\
\>", "Text",
 CellChangeTimes->{{3.787997592716249*^9, 
  3.787997620298533*^9}},ExpressionUUID->"1c9f9892-b560-4d2f-9673-\
7adaa72d6445"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Input",
 CellChangeTimes->{{3.787997627310522*^9, 3.787997645963159*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1c85d3c2-22d3-41a2-b689-1411d9d09504"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "]"}]}], "+", 
  RowBox[{"Log", "[", 
   RowBox[{"Sin", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.787997647219263*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"26bf84be-5dfd-421e-8bfa-4caaf166b890"]
}, {2}]],

Cell[TextData[{
 "which cannot be evaluated at both boundaries! To be able to integrate this, \
we need to get rid of these poles. It does not come as a surprise that a \
physical quantity like this overlap reduction function also includes another \
term which cancels these poles. In other words: we accidentally split an \
integral over a smooth function into two integrals with poles. Thus we need \
to keep the combination ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
    RowBox[{"j", "-", "l", "-", "m", "-", "s"}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "\[PlusMinus]"], 
     RowBox[{"j", "+", "l", "+", "m", "+", "N"}]], "[", "\[Theta]", "]"}]}]], 
  "Input",
  CellChangeTimes->{{3.779538274648243*^9, 3.779538289040462*^9}, {
   3.7795957710676413`*^9, 3.779595789304447*^9}, {3.7795958261812973`*^9, 
   3.779595874877871*^9}, {3.7795959418332*^9, 3.779595983985489*^9}, {
   3.7795962781450787`*^9, 3.779596305564229*^9}},ExpressionUUID->
  "6d4c0397-2a81-4ed5-b7f1-09f3ddcb2d2d"],
 " together for the integration."
}], "Text",
 CellChangeTimes->{{3.7879976682564783`*^9, 3.7879980520179453`*^9}, 
   3.7879981736174517`*^9, {3.787998219010379*^9, 3.7879982190109367`*^9}, {
   3.787999237023147*^9, 3.7879992417202787`*^9}, {3.7879992744659758`*^9, 
   3.7879992787588987`*^9}, 
   3.823586221448576*^9},ExpressionUUID->"b6a3b3b7-67df-491b-9cef-\
7ce12ac85ab4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Integral]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "==", 
   RowBox[{
    FractionBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], 
     RowBox[{"3", "+", "n"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["n", "2"]}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", "n"}], ")"}]}], ",", 
         FractionBox["3", "2"], ",", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"3", "+", "n"}]]}]}], ")"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.779538274648243*^9, 3.779538289040462*^9}, {
  3.7795957710676413`*^9, 3.779595789304447*^9}, {3.7795958261812973`*^9, 
  3.779595874877871*^9}, {3.7795959418332*^9, 3.779595983985489*^9}, {
  3.7795962781450787`*^9, 3.779596305564229*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d853f02b-fbc4-40f5-916e-e1364adc33d4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.779538277803261*^9, 3.7795382921840143`*^9}, {
   3.779595781877336*^9, 3.779595790166603*^9}, {3.779595830882856*^9, 
   3.779595848968707*^9}, 3.779595887114953*^9, {3.779595959502302*^9, 
   3.7795959857943907`*^9}, 3.779596320744713*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"a6378a30-1f0f-4819-a59a-97438c11f58e"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", ">", "0"}], ",", 
     RowBox[{"\[Theta]", "<", 
      FractionBox["\[Pi]", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Integral]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Beta", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"n", "+", "3"}], "2"]}], "]"}], "+", 
      RowBox[{"Beta", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox[
         RowBox[{"n", "+", "3"}], "2"]}], "]"}]}], ")"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", "True"}], ";"}]}], "Input",
 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{{3.779596077162977*^9, 3.77959617356137*^9}, {
   3.779596237563463*^9, 3.7795962575624247`*^9}, {3.779596336319615*^9, 
   3.7795963774090843`*^9}, {3.779596535181535*^9, 3.779596539315358*^9}, 
   3.77959739240816*^9, {3.779609659118891*^9, 3.7796097096291122`*^9}, {
   3.7796097483993597`*^9, 3.779609965028551*^9}, {3.7796100619878407`*^9, 
   3.779610134966844*^9}, {3.779610172857326*^9, 3.7796103053706303`*^9}, {
   3.779610342473702*^9, 3.7796103687844954`*^9}, {3.779610435323432*^9, 
   3.779610441922312*^9}, 3.7796104777269163`*^9, 3.779610520991123*^9, {
   3.779611236794363*^9, 3.779611253238875*^9}, {3.77961200723801*^9, 
   3.7796120305314302`*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"36c4d845-f300-4373-864f-e94a6331f3c3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7796167810448*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"e93ac15e-0280-4a31-8f5b-425ad681439a"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", ">", "0"}], ",", 
     RowBox[{"\[Theta]", "<", 
      FractionBox["\[Pi]", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], 
     RowBox[{"n", "+", "3"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "5"}], ")"}], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"n", "+", "3"}], "2"]}], ",", 
         FractionBox["3", "2"], ",", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"n", "+", "3"}]]}]}], ")"}]}], "==", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Beta", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox[
         RowBox[{"n", "+", "3"}], "2"]}], "]"}], "+", 
      RowBox[{"Beta", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox[
         RowBox[{"n", "+", "3"}], "2"]}], "]"}]}], ")"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", "True"}], ";"}]}], "Input",
 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{{3.779613215798863*^9, 3.779613233222488*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"8ac91734-5236-473e-8b33-87a6d2b741f5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779596123343934*^9, {3.7795961547821198`*^9, 3.7795961814009247`*^9}, 
   3.7795962629415693`*^9, 3.779596388122712*^9, 3.779596468000533*^9, 
   3.77959654155445*^9, 3.779609723499619*^9, {3.779609779501458*^9, 
   3.779609802144134*^9}, {3.779610066686665*^9, 3.779610075058014*^9}, {
   3.779610168730074*^9, 3.779610174234778*^9}, 3.7796102143195257`*^9, 
   3.77961027413421*^9, {3.779610353766287*^9, 3.7796103698401003`*^9}, {
   3.779610442767169*^9, 3.7796104789164867`*^9}, 3.779610521882186*^9, 
   3.779611258067021*^9, {3.779612017922743*^9, 3.7796120389065237`*^9}, 
   3.779613234846303*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"3aa29c2d-9438-4d70-b35c-ba4c7ef676c9"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"n", "+", "5"}], 
      RowBox[{"n", "+", "4"}]]}], 
    RowBox[{"Beta", "[", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      FractionBox[
       RowBox[{"n", "+", "3"}], "2"]}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7796140235422907`*^9, 3.779614075423641*^9}, 
   3.7796141138347807`*^9, {3.779614148287713*^9, 3.779614155711966*^9}, {
   3.77961419642749*^9, 3.7796142035367928`*^9}, {3.779614306279256*^9, 
   3.779614317632058*^9}, {3.7796145293124866`*^9, 3.779614533261675*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"30258564-81e0-4665-9036-89fd40156859"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{"True", ",", 
   RowBox[{
    RowBox[{"Re", "[", "n", "]"}], ">", 
    RowBox[{"-", "3"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.77961402021913*^9, 3.779614093457582*^9, 
  3.779614168832481*^9, 3.779614214921324*^9, 3.779614328491864*^9, 
  3.779614544663621*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"f9858838-ccb8-4f6a-929f-455490778896"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[Equal]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["\[Pi]"], 
      RowBox[{"(", 
       RowBox[{"n", "+", "5"}], ")"}], 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "3"}], "2"], "]"}]}], 
     RowBox[{"2", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["n", "2"], "+", "3"}], "]"}]}]]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{{3.7796140235422907`*^9, 3.779614075423641*^9}, 
   3.7796141138347807`*^9, {3.779614148287713*^9, 3.779614155711966*^9}, {
   3.77961419642749*^9, 3.7796142035367928`*^9}, {3.779614306279256*^9, 
   3.779614317632058*^9}, {3.7796145293124866`*^9, 3.779614533261675*^9}, {
   3.7796154236497297`*^9, 3.779615476235797*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"4d8b3f56-e459-41a8-a914-b762bdfe4bc5"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{"True", ",", 
   RowBox[{
    RowBox[{"Re", "[", "n", "]"}], ">", 
    RowBox[{"-", "3"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.77961402021913*^9, 3.779614093457582*^9, 
  3.779614168832481*^9, 3.779614214921324*^9, 3.779614328491864*^9, 
  3.779614544663621*^9, 3.779615488114646*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"c2de7d02-cd85-4638-abaf-0f0922123b5b"]
}, {2}]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SqrtBox["\[Pi]"], 
     RowBox[{"(", 
      RowBox[{"n", "+", "5"}], ")"}], 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"n", "+", "3"}], "2"], "]"}]}], 
    RowBox[{"2", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "+", "3"}], "]"}]}]]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.779616660312954*^9, 3.77961670973687*^9}, {
   3.779616848974431*^9, 3.779616876919263*^9}, {3.779616908188634*^9, 
   3.779616929481711*^9}, {3.779617095515622*^9, 3.779617097050352*^9}, {
   3.779617205316502*^9, 3.779617255690267*^9}, 3.7796173132884827`*^9, {
   3.77961734806393*^9, 3.77961745736723*^9}, {3.7796174889819613`*^9, 
   3.779617527337514*^9}, {3.7796175794631367`*^9, 3.7796176901378183`*^9}, {
   3.7796177209665422`*^9, 3.7796177902278137`*^9}, {3.779618385346445*^9, 
   3.779618446239175*^9}, {3.7796186189159107`*^9, 3.7796186568311777`*^9}, {
   3.779618689268992*^9, 3.779618703090395*^9}, 3.780137639138021*^9, {
   3.780137701236847*^9, 3.780137705451556*^9}, {3.78030953139826*^9, 
   3.7803095332670517`*^9}},ExpressionUUID->"cd62c109-3e09-4cee-8d79-\
9996f4c9554a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{
     RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
   RowBox[{
    SubscriptBox["J", 
     RowBox[{"j", "+", "k", "+", "N"}]], "[", 
    RowBox[{"2", "x", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "]"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Subsubsection",
 CellChangeTimes->{{3.779616660312954*^9, 3.77961670973687*^9}, {
   3.779616848974431*^9, 3.779616876919263*^9}, {3.779616908188634*^9, 
   3.779616929481711*^9}, {3.779617095515622*^9, 3.779617097050352*^9}, {
   3.779617205316502*^9, 3.779617255690267*^9}, 3.7796173132884827`*^9, {
   3.77961734806393*^9, 3.77961745736723*^9}, {3.7796174889819613`*^9, 
   3.779617527337514*^9}, {3.7796175794631367`*^9, 3.7796176901378183`*^9}, {
   3.7796177209665422`*^9, 3.7796177902278137`*^9}, {3.779618385346445*^9, 
   3.779618446239175*^9}, {3.7796186189159107`*^9, 3.7796186568311777`*^9}, {
   3.779618689268992*^9, 3.779618703090395*^9}, 3.780137639138021*^9, {
   3.780137701236847*^9, 
   3.780137705451556*^9}},ExpressionUUID->"be9246a1-dc91-4342-9403-\
9a298430b7b0"]], "Subsubsection",
 CellChangeTimes->{
  3.780309463223833*^9, {3.780309497896935*^9, 3.780309497897052*^9}, {
   3.7803100642629747`*^9, 3.7803100642630997`*^9}, {3.780310360623708*^9, 
   3.780310360623859*^9}, {3.780310833660832*^9, 
   3.780310835260318*^9}},ExpressionUUID->"f5326260-a7e2-4914-93c3-\
1f2986a3f824"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "k"}], ",", 
      RowBox[{"2", "x", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "i"], 
     RowBox[{
      RowBox[{"i", "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", "k", "+", "i"}], ")"}], "!"}]}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"2", "i"}], "+", "j", "+", "k"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
      
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"2", " ", "k"}], "-", "1"}]], 
      RowBox[{
      "\[DifferentialD]", "\[Theta]"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SqrtBox["\[Pi]"]}], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "i"], 
       RowBox[{
        RowBox[{"i", "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "k", "+", "i"}], ")"}], "!"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "i", "+", "2"}], ")"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", "i", "+", "1"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "+", "i", "+", 
         FractionBox["5", "2"]}], "]"}]], 
      SuperscriptBox["x", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "j", "+", "k"}]]}]}]}], "=", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["\[Pi]"]}], 
    SuperscriptBox["x", 
     RowBox[{"j", "+", "k"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", "i", "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", "i", "+", "3"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"j", "+", "k", "+", "i", "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", "i", "+", "2"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", "i", "+", 
          FractionBox["5", "2"]}], "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}], ")"}], "i"], 
       RowBox[{"i", "!"}]]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox["\[Pi]"]}], 
   SuperscriptBox["x", 
    RowBox[{"j", "+", "k"}]], 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", "1"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", "3"}], "]"}], 
   RowBox[{
    OverscriptBox[
     RowBox[{
      SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
      SubscriptBox["F", "3"]}], "~"], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", 
       RowBox[{"k", "+", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "k", "+", "1"}], ",", 
       RowBox[{"k", "+", "2"}], ",", 
       RowBox[{"k", "+", 
        FractionBox["5", "2"]}]}], "}"}], ",", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}]}], "]"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.780308579664014*^9, 3.7803086425676107`*^9}, {
   3.7803087083661013`*^9, 3.7803087636523848`*^9}, 3.7803088229254417`*^9, {
   3.7803088578890953`*^9, 3.7803088840395184`*^9}, {3.78030892583951*^9, 
   3.780308981808352*^9}, {3.780309059839631*^9, 3.780309063543223*^9}, 
   3.7803095924494047`*^9, {3.780309622867288*^9, 3.780309816997332*^9}, {
   3.780309849225143*^9, 3.7803099503025627`*^9}, {3.780309984503972*^9, 
   3.780309986035294*^9}, {3.780310669797778*^9, 3.7803106782389183`*^9}, {
   3.780310737064694*^9, 3.780310774872322*^9}, {3.780310842053589*^9, 
   3.7803108675186872`*^9}, {3.780311030691676*^9, 3.78031106249503*^9}, {
   3.780311109124391*^9, 3.7803112308865347`*^9}, {3.780311299312693*^9, 
   3.7803113054278107`*^9}, 3.780311340554406*^9, {3.780311374023472*^9, 
   3.7803114381002007`*^9}, {3.7803137828654222`*^9, 
   3.780313809004218*^9}},ExpressionUUID->"34a407ba-4b35-4e66-bf10-\
372c9db81c0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{
     RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["g", "+"], 
     RowBox[{"j", "+", "k"}]], "[", "\[Theta]", "]"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]], "Subsubsection",
 CellChangeTimes->{3.780309545644038*^9, 
  3.780309828301004*^9},ExpressionUUID->"0a0f2e93-6498-461e-900d-\
00380d0df9a6"]], "Subsubsection",
 CellChangeTimes->{{3.780310039948*^9, 3.780310077403966*^9}, {
  3.780310364886189*^9, 
  3.780310364887526*^9}},ExpressionUUID->"8c920394-d2ed-470e-ab8c-\
66a38f2dac42"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["g", "+"], 
       RowBox[{"j", "+", "k"}]], "[", "\[Theta]", "]"}], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"L", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
      RowBox[{"j", "+", "k"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{
         RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
       RowBox[{"BesselJ", "[", 
        RowBox[{
         RowBox[{"j", "+", "k"}], ",", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["L", "2"], "+", 
            SuperscriptBox["Lb", "2"], "-", 
            RowBox[{"2", " ", "L", " ", "Lb", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
      RowBox[{"BesselJ", "[", 
       RowBox[{
        RowBox[{"j", "+", "k"}], ",", 
        RowBox[{"L", " ", "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
         RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]]}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], " ", 
      
      RowBox[{"BesselJ", "[", 
       RowBox[{
        RowBox[{"j", "+", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox["\[Pi]"]}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{"k", "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"k", "+", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
        "\[Omega]"}], ")"}], 
      RowBox[{"j", "+", "k"}]], 
     RowBox[{
      OverscriptBox[
       RowBox[{
        SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
        SubscriptBox["F", "3"]}], "~"], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "+", "1"}], ",", 
         RowBox[{"k", "+", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "+", "k", "+", "1"}], ",", 
         RowBox[{"k", "+", "2"}], ",", 
         RowBox[{"k", "+", 
          FractionBox["5", "2"]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
        SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"+", 
     SqrtBox["\[Pi]"]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
    RowBox[{"Gamma", "[", 
     RowBox[{"k", "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"k", "+", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
     RowBox[{"j", "+", "k"}]], 
    RowBox[{
     OverscriptBox[
      RowBox[{
       SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
       SubscriptBox["F", "3"]}], "~"], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"k", "+", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j", "+", "k", "+", "1"}], ",", 
        RowBox[{"k", "+", "2"}], ",", 
        RowBox[{"k", "+", 
         FractionBox["5", "2"]}]}], "}"}], ",", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"+", 
     SqrtBox["\[Pi]"]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
        RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
    RowBox[{"Gamma", "[", 
     RowBox[{"k", "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"k", "+", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
     RowBox[{"j", "+", "k"}]], 
    RowBox[{
     OverscriptBox[
      RowBox[{
       SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
       SubscriptBox["F", "3"]}], "~"], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{"k", "+", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j", "+", "k", "+", "1"}], ",", 
        RowBox[{"k", "+", "2"}], ",", 
        RowBox[{"k", "+", 
         FractionBox["5", "2"]}]}], "}"}], ",", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
     "]"}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.780309545644038*^9, 3.780309828301004*^9, {3.780310097263474*^9, 
   3.780310101212117*^9}, {3.780310140186695*^9, 3.7803101442502823`*^9}, {
   3.780310217349003*^9, 3.780310336616622*^9}, 3.780310369032668*^9, {
   3.780310412244907*^9, 3.7803104504974403`*^9}, {3.780310491128738*^9, 
   3.7803104969065523`*^9}, {3.780310529178789*^9, 3.780310552127236*^9}, {
   3.780311513874558*^9, 3.780311552459738*^9}, {3.780311587503731*^9, 
   3.780311769872943*^9}, {3.780311800633362*^9, 3.780311803999996*^9}, 
   3.780311838676228*^9, {3.780311871837126*^9, 3.780311946277668*^9}, {
   3.780311988828189*^9, 3.780312085291417*^9}, {3.7803123568755903`*^9, 
   3.780312371958547*^9}, {3.7803124120902443`*^9, 3.780312414047761*^9}, {
   3.780312446608995*^9, 3.7803125258091*^9}, {3.780312826772149*^9, 
   3.78031282823722*^9}, {3.780313180586095*^9, 3.7803131821262693`*^9}, {
   3.780313234724918*^9, 3.780313313911243*^9}, {3.780313421414434*^9, 
   3.780313452087844*^9}, {3.780313830686542*^9, 3.780313872365925*^9}, {
   3.7820666886412992`*^9, 
   3.782066690389662*^9}},ExpressionUUID->"e3607bb7-09e7-40fc-9e55-\
4e4c13682884"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"j", ",", "k"}]], "[", "\[Phi]", "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "+"], 
      RowBox[{"j", "+", "k"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "j"}], "-", "k"}]], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", "1"}], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", "3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
    ")"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
   3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
   3.7797777367593307`*^9}, {3.7799642499402847`*^9, 
   3.7799642744487047`*^9}, {3.779964313644465*^9, 3.7799643395866632`*^9}, 
   3.780134956365694*^9, 3.780137854066825*^9, {3.780312610353364*^9, 
   3.7803126377057056`*^9}, {3.780312771187909*^9, 3.780312790908202*^9}, {
   3.7803128485987263`*^9, 3.780312860683195*^9}, {3.780312908772122*^9, 
   3.780312932196747*^9}, {3.78031346146908*^9, 3.780313482632371*^9}, {
   3.780313534032176*^9, 3.780313558164706*^9}, {3.780313622180187*^9, 
   3.780313623838408*^9}, {3.780313882288459*^9, 3.780313913422215*^9}, {
   3.782066694979835*^9, 
   3.7820666972430773`*^9}},ExpressionUUID->"53720576-8a89-458f-ac9c-\
521cb93736b5"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["\[Pi]"], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "j"}], "-", "k"}]], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"k", "+", "1"}], "]"}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"k", "+", "3"}], "]"}]}], 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "k", "+", "1"}], "]"}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"k", "+", "2"}], "]"}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"k", "+", 
       FractionBox["5", "2"]}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
    ")"}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780120322481542*^9, 3.780120405996489*^9}, 
   3.7801378646917753`*^9, {3.780385655581376*^9, 
   3.7803857492902412`*^9}},ExpressionUUID->"d7fbd32a-096a-48fe-85d7-\
8e310453ed37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"j_", ",", "k_", ",", "\[Phi]_"}], "]"}], ":=", 
   RowBox[{
    SqrtBox["\[Pi]"], 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "j"}], "-", "k"}]], 
    RowBox[{"Gamma", "[", 
     RowBox[{"k", "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"k", "+", "3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", " ", "\[Omega]"}], ")"}], 
        RowBox[{"j", "+", "k"}]], 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"k", "+", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "k", "+", "1"}], ",", 
           RowBox[{"k", "+", "2"}], ",", 
           RowBox[{"k", "+", 
            FractionBox["5", "2"]}]}], "}"}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
           RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
        RowBox[{"j", "+", "k"}]], 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"k", "+", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "k", "+", "1"}], ",", 
           RowBox[{"k", "+", "2"}], ",", 
           RowBox[{"k", "+", 
            FractionBox["5", "2"]}]}], "}"}], ",", 
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}],
           "\[Omega]"}], ")"}], 
        RowBox[{"j", "+", "k"}]], 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"k", "+", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "k", "+", "1"}], ",", 
           RowBox[{"k", "+", "2"}], ",", 
           RowBox[{"k", "+", 
            FractionBox["5", "2"]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["L", "2"], "+", 
            SuperscriptBox["Lb", "2"], "-", 
            RowBox[{"2", " ", "L", " ", "Lb", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
          SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<function definition\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.780312655051443*^9, 3.780312749519266*^9}, {
  3.780313495053063*^9, 3.7803134954256773`*^9}, {3.780313604382502*^9, 
  3.780313697403019*^9}, {3.7803139231425657`*^9, 3.780313965938242*^9}, {
  3.78031449974096*^9, 3.780314500243869*^9}, {3.8235863849784966`*^9, 
  3.823586388112159*^9}},ExpressionUUID->"5e1937cf-bab2-49d7-a253-\
90f4b10d6032"],

Cell[BoxData["\<\"function definition\"\>"], "Print",
 CellChangeTimes->{3.780312762186697*^9, 3.780313720970162*^9, 
  3.7803139830414057`*^9, 3.780314502406445*^9, 3.780821398832165*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a40086f2-d532-4393-9d75-9061dff0d8a1"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TeXForm", "[", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", 
      RowBox[{"j", ",", "k"}]], "[", "\[Phi]", "]"}], ":=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{
         RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "k"}]], "[", "\[Theta]", "]"}], 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
     "=", 
     RowBox[{
      SqrtBox["\[Pi]"], 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "j"}], "-", "k"}]], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"k", "+", "1"}], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"k", "+", "3"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"L", " ", "\[Omega]"}], ")"}], 
          RowBox[{"j", "+", "k"}]], 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ",", 
             RowBox[{"k", "+", "3"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "k", "+", "1"}], ",", 
             RowBox[{"k", "+", "2"}], ",", 
             RowBox[{"k", "+", 
              FractionBox["5", "2"]}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}],
         "\[IndentingNewLine]", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
             RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
          RowBox[{"j", "+", "k"}]], 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ",", 
             RowBox[{"k", "+", "3"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "k", "+", "1"}], ",", 
             RowBox[{"k", "+", "2"}], ",", 
             RowBox[{"k", "+", 
              FractionBox["5", "2"]}]}], "}"}], ",", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
          "]"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], 
             ")"}], "\[Omega]"}], ")"}], 
          RowBox[{"j", "+", "k"}]], 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ",", 
             RowBox[{"k", "+", "3"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "k", "+", "1"}], ",", 
             RowBox[{"k", "+", "2"}], ",", 
             RowBox[{"k", "+", 
              FractionBox["5", "2"]}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "2"], "+", 
              SuperscriptBox["Lb", "2"], "-", 
              RowBox[{"2", " ", "L", " ", "Lb", " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
            SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], ")"}]}]}]}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<TeX-code:\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.78206635995857*^9, 3.782066416329164*^9}, {
  3.782066706516645*^9, 3.782066708100314*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"2a5b17ef-d014-4e47-95db-3b1da9a09e30"],

Cell[BoxData["\<\"TeX-code:\"\>"], "Print",
 CellChangeTimes->{3.782066417980978*^9, 3.782066709085092*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"0b1486f5-3f39-48eb-ad1a-05948d972ffc"],

Cell["\<\
f_{j,k}(\\phi )\\text{:=}\\int_0^{\\pi } \\sin ^{-j+k-1}(\\theta ) \
\\left(\\cos ^4(\\theta )-1\\right) g^+{}_{j+k}(\\theta ) \\, d\\theta
   =\\sqrt{\\pi } 2^{-j-k} \\Gamma (k+1) \\Gamma (k+3) \\left(e^{i L \\omega \
} (L \\omega )^{j+k} \\,
   _2\\tilde{F}_3\\left(k+1,k+3;j+k+1,k+2,k+\\frac{5}{2};-\\left(\\frac{L \
\\omega }{2}\\right)^2\\right)+e^{i ((j+k) \\phi -\\text{Lb}
   \\omega )} (-\\text{Lb} \\omega )^{j+k} \\, \
_2\\tilde{F}_3\\left(k+1,k+3;j+k+1,k+2,k+\\frac{5}{2};-\\left(\\frac{\\text{\
Lb} \\omega
   }{2}\\right)^2\\right)-e^{i (L-\\text{Lb}) \\omega } \\left(\\left(L-e^{i \
\\phi } \\text{Lb}\\right) \\omega \\right)^{j+k} \\,
   _2\\tilde{F}_3\\left(k+1,k+3;j+k+1,k+2,k+\\frac{5}{2};-\\frac{1}{4} \
\\left(L^2+\\text{Lb}^2-2 L \\text{Lb} \\cos (\\phi )\\right)
   \\omega ^2\\right)\\right)\
\>", "Output",
 CellChangeTimes->{3.782066417986113*^9, 3.7820667090866117`*^9},
 CellLabel->
  "Out[18]//TeXForm=",ExpressionUUID->"0ae00fb7-3afe-4c1f-b44f-84b94e9aae47"]
}, {2}]]
}, Open  ]],

Cell[CellGroupData[{

Cell["All other cases:", "Subsubsection",
 CellChangeTimes->{{3.779616406970149*^9, 
  3.779616411929141*^9}},ExpressionUUID->"2f2e3aa4-5465-4283-af41-\
275eb86c37da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t", "\[Element]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "4"}], "}"}]}], " ", "\[Implies]", "  ", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "n"], 
     RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "=", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"1", "+", "t"}], "2"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox[
       RowBox[{"1", "+", "n"}], "2"], "]"}]}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "t", "+", "n"}], ")"}]}], 
    "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{
     RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"j", "+", "k", "+", "N"}]], "[", "\[Theta]", "]"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", 
     RowBox[{"(", 
      RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"L", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
        "Lb"}]}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["Lb", "2"], "-", 
        RowBox[{"2", " ", "L", " ", "Lb", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]]], ")"}], 
    RowBox[{"j", "+", "k", "+", "N"}]], 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{
       RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
     RowBox[{"BesselJ", "[", 
      RowBox[{
       RowBox[{"j", "+", "k", "+", "N"}], ",", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          SuperscriptBox["Lb", "2"], "-", 
          RowBox[{"2", " ", "L", " ", "Lb", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]], "\[Omega]", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
     RowBox[{
     "\[DifferentialD]", "\[Theta]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "k", "+", "N"}], ",", 
      RowBox[{"L", " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[PlusMinus]", 
         RowBox[{"(", 
          RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
       RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "k", "+", "N"}], ",", 
      RowBox[{
       RowBox[{"-", "Lb"}], " ", "\[Omega]", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.7795310002535553`*^9, 3.779531038229082*^9}, {
   3.779531123853937*^9, 3.779531193265917*^9}, {3.779531231921255*^9, 
   3.779531232762786*^9}, 3.7795312654265947`*^9, {3.779531473446892*^9, 
   3.779531573567819*^9}, {3.779531639079454*^9, 3.7795317469676237`*^9}, {
   3.779533953754668*^9, 3.779533961368847*^9}, {3.779534998865878*^9, 
   3.779535005145502*^9}, 3.7796165209739017`*^9, {3.780314904042426*^9, 
   3.780314931275412*^9}, 3.780314963087687*^9, {3.780315021349321*^9, 
   3.780315110888915*^9}, {3.780315156977272*^9, 3.780315157931713*^9}, {
   3.780315324081997*^9, 3.780315496255034*^9}, {3.7803745680144587`*^9, 
   3.780374608796714*^9}},ExpressionUUID->"202a00b2-a2e7-4ca4-95f1-\
990f117bc675"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{"j", "+", "k", "+", "N"}], ",", 
      RowBox[{"2", "x", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "i"], 
     RowBox[{
      RowBox[{"i", "!"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", "k", "+", "N", "+", "i"}], ")"}], "!"}]}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{"2", "i"}], "+", "j", "+", "k", "+", "N"}]], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"2", " ", "k"}], "+", "N", "+", "s"}]], 
      RowBox[{
      "\[DifferentialD]", "\[Theta]"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"j", "+", "k", "+", "N"}]], 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "i"}], "+", 
         RowBox[{"2", " ", "k"}], "+", "N", "+", "s"}], "2"], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"j", "+", "k", "+", "N", "+", "i"}], ")"}], "!"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "t", "+", 
           RowBox[{"2", " ", "i"}], "+", 
           RowBox[{"2", " ", "k"}], "+", "N", "+", "s"}], ")"}]}], "]"}]}]], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}], ")"}], "i"], 
      RowBox[{"i", "!"}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"j", "+", "k", "+", "N"}]], 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{
    OverscriptBox[
     RowBox[{
      SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
      SubscriptBox["F", "2"]}], "~"], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
       RowBox[{"k", "+", 
        FractionBox[
         RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}]}], "]"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.780308579664014*^9, 3.7803086425676107`*^9}, {
   3.7803087083661013`*^9, 3.7803087636523848`*^9}, 3.7803088229254417`*^9, {
   3.7803088578890953`*^9, 3.7803088840395184`*^9}, {3.78030892583951*^9, 
   3.780308981808352*^9}, {3.780309059839631*^9, 3.780309063543223*^9}, {
   3.780315218065176*^9, 3.780315243553708*^9}, {3.780315296304738*^9, 
   3.780315298993615*^9}, {3.780315656935639*^9, 3.7803156966952763`*^9}, {
   3.7803158994720783`*^9, 3.780315961377487*^9}, {3.780315992733075*^9, 
   3.780316261634253*^9}},ExpressionUUID->"64f26ce5-f080-4dc8-bbbc-\
243adb11a5a2"],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", 
     RowBox[{"(", 
      RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"L", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
         "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
    RowBox[{"j", "+", "k", "+", "N"}]], 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{
    OverscriptBox[
     RowBox[{
      SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
      SubscriptBox["F", "2"]}], "~"], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
       RowBox[{"k", "+", 
        FractionBox[
         RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["Lb", "2"], "-", 
        RowBox[{"2", " ", "L", " ", "Lb", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
      SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
   RowBox[{"j", "+", "k", "+", "N"}]], 
  RowBox[{"Gamma", "[", 
   FractionBox[
    RowBox[{"1", "+", "t"}], "2"], "]"}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"k", "+", 
    FractionBox[
     RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
  RowBox[{
   OverscriptBox[
    RowBox[{
     SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
     SubscriptBox["F", "2"]}], "~"], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "+", 
      FractionBox[
       RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[PlusMinus]", 
         RowBox[{"(", 
          RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
       RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
   RowBox[{"j", "+", "k", "+", "N"}]], 
  RowBox[{"Gamma", "[", 
   FractionBox[
    RowBox[{"1", "+", "t"}], "2"], "]"}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"k", "+", 
    FractionBox[
     RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
  RowBox[{
   OverscriptBox[
    RowBox[{
     SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
     SubscriptBox["F", "2"]}], "~"], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "+", 
      FractionBox[
       RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
   "]"}]}]}], "DisplayFormula",
 CellChangeTimes->{
  3.780315508788745*^9, {3.780316325437127*^9, 3.780316566971651*^9}, {
   3.780374636366165*^9, 
   3.780374652091935*^9}},ExpressionUUID->"c52c3207-2ad4-4f55-9f06-\
d4a9c78065ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["h", "\[PlusMinus]"], 
    RowBox[{"j", ",", "k", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
   "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "\[PlusMinus]"], 
      RowBox[{"j", "+", "k", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", 
            RowBox[{"(", 
             RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
  3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
  3.7797777367593307`*^9}, {3.779777818204194*^9, 3.779777833636486*^9}, {
  3.779778172376522*^9, 3.779778194547406*^9}, {3.7797793928571978`*^9, 
  3.779779422501473*^9}, {3.779790513171124*^9, 3.7797905273173523`*^9}, {
  3.779790592872731*^9, 3.779790647893128*^9}, {3.779790693908415*^9, 
  3.779790702510125*^9}, {3.779966095445912*^9, 3.7799661027839603`*^9}, {
  3.78031661241998*^9, 3.7803166641454277`*^9}, {3.780316891241826*^9, 
  3.780316899789627*^9}, {3.780374299585717*^9, 3.780374301112508*^9}, {
  3.780374663050168*^9, 
  3.7803746930901947`*^9}},ExpressionUUID->"bcab6116-d50c-4266-b999-\
7854bd12feaa"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      FractionBox[
       RowBox[{"t", "+", "1"}], "2"], "]"}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}]}], 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"j", "+", "k", "+", "N", "+", "1"}], "]"}], 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
        SubscriptBox["F", "2"]}], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
        SubscriptBox["F", "2"]}], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", 
            RowBox[{"(", 
             RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
        SubscriptBox["F", "2"]}], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780384113944776*^9, 3.780384154216641*^9}, {
  3.780385481885738*^9, 
  3.7803854882714357`*^9}},ExpressionUUID->"fa3c2485-f78b-4459-a99a-\
594e92f1aeda"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hp", "[", 
   RowBox[{"j_", ",", "k_", ",", "s_", ",", "t_", ",", "n_", ",", "\[Phi]_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k", "+", "n"}]], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "n", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "n"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"j", "+", "k", "+", "n"}]], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "n", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "n"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "k", "+", "n"}], ")"}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"j", "+", "k", "+", "n"}]], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "n", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "n"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hm", "[", 
   RowBox[{"j_", ",", "k_", ",", "s_", ",", "t_", ",", "n_", ",", "\[Phi]_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "Lb"}]}],
           ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k", "+", "n"}]], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "n", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "n"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"j", "+", "k", "+", "n"}]], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "n", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "n"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"j", "+", "k", "+", "n"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"j", "+", "k", "+", "n"}]], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "n", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "n", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "n"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<function definition\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.780316683204925*^9, 3.780316839899313*^9}, {
   3.7803169400647373`*^9, 3.780316948698614*^9}, {3.780317246135312*^9, 
   3.780317258353179*^9}, 3.780374708840152*^9, 3.7836773606596317`*^9, {
   3.823586461209671*^9, 3.8235864628233776`*^9}, {3.823586691532859*^9, 
   3.8235866933789473`*^9}},ExpressionUUID->"f414f9ad-6940-4384-95de-\
1b037d922deb"],

Cell[BoxData["\<\"function definition\"\>"], "Print",
 CellChangeTimes->{3.780317259893853*^9, 3.780375678692294*^9, 
  3.780392074093417*^9, 3.780821681034404*^9, 3.783677362125124*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b575cdf6-4b34-448a-81e7-c8e2b615acda"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TeXForm", "[", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["h", "+"], 
      RowBox[{"j", ",", "k", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
     "]"}], "=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{
         RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], 
         RowBox[{"j", "+", "k", "+", "N"}]], "[", "\[Theta]", "]"}], 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
     "=", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", 
       FractionBox[
        RowBox[{"1", "+", "t"}], "2"], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"k", "+", 
        FractionBox[
         RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"L", "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
               " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
          RowBox[{"j", "+", "k", "+", "N"}]], 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"k", "+", 
             FractionBox[
              RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
             RowBox[{"k", "+", 
              FractionBox[
               RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
           ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "2"], "+", 
              SuperscriptBox["Lb", "2"], "-", 
              RowBox[{"2", " ", "L", " ", "Lb", " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
            SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
          RowBox[{"j", "+", "k", "+", "N"}]], 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"k", "+", 
             FractionBox[
              RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
             RowBox[{"k", "+", 
              FractionBox[
               RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
           ",", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}],
         "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[PlusMinus]", 
               RowBox[{"(", 
                RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
             RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
          RowBox[{"j", "+", "k", "+", "N"}]], 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"k", "+", 
             FractionBox[
              RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
             RowBox[{"k", "+", 
              FractionBox[
               RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
           ",", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], 
          "]"}]}]}], ")"}]}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<TeX-code:\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.782063934152998*^9, 3.7820640235625277`*^9}, {
  3.7820641110717163`*^9, 3.782064112488282*^9}, {3.782064153168614*^9, 
  3.782064154440713*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c1ac3e61-026d-4285-8713-8783aadb55e6"],

Cell[BoxData["\<\"TeX-code:\"\>"], "Print",
 CellChangeTimes->{3.782064268306128*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7500baad-3594-42e1-afa1-9144cbda88c1"],

Cell["\<\
h^+{}_{j,k,s,t,N}(\\phi )=\\int_0^{\\pi } \\sin ^{-j+k+s}(\\theta ) \\cos ^t(\
\\theta ) g^+{}_{j+k+N}(\\theta ) \\, d\\theta =\\Gamma
   \\left(\\frac{1+t}{2}\\right) \\Gamma \\left(k+\\frac{1}{2} \
(s+N+1)\\right) \\left(e^{i (L-\\text{Lb}) \\omega } \\left(\\frac{1}{2}
   \\left(L-e^{\\pm i \\phi } \\text{Lb}\\right) \\omega \\right)^{j+k+N} \\, \
_1\\tilde{F}_2\\left(k+\\frac{1}{2}
   (s+N+1);j+k+N+1,k+\\frac{1}{2} (s+t+N)+1;-\\frac{1}{4} \
\\left(L^2+\\text{Lb}^2-2 L \\text{Lb} \\cos (\\phi )\\right) \\omega
   ^2\\right)-e^{i L \\omega } \\left(\\frac{L \\omega }{2}\\right)^{j+k+N} \
\\, _1\\tilde{F}_2\\left(k+\\frac{1}{2}
   (s+N+1);j+k+N+1,k+\\frac{1}{2} (s+t+N)+1;-\\left(\\frac{L \\omega \
}{2}\\right)^2\\right)-e^{i (\\pm (j+k+N) \\phi -\\text{Lb}
   \\omega )} \\left(-\\frac{1}{2} (\\text{Lb} \\omega )\\right)^{j+k+N} \\, \
_1\\tilde{F}_2\\left(k+\\frac{1}{2}
   (s+N+1);j+k+N+1,k+\\frac{1}{2} (s+t+N)+1;-\\left(\\frac{\\text{Lb} \\omega \
}{2}\\right)^2\\right)\\right)\
\>", "Output",
 CellChangeTimes->{3.782064268317754*^9},
 CellLabel->
  "Out[14]//TeXForm=",ExpressionUUID->"b6e6600b-6d60-4583-92a0-84aa95103172"]
}, {2}]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Resulting series-term", "Subsection",
 CellChangeTimes->{{3.779789210799437*^9, 
  3.779789217599242*^9}},ExpressionUUID->"f668be5b-7144-4c73-9920-\
856d3c6b6c35"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"l", "=", "0"}], 
      RowBox[{"j", "-", "k"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
      RowBox[{"(", GridBox[{
         {"k"},
         {"m"}
        }], ")"}], 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"j", "-", "k"}]},
         {"l"}
        }], ")"}], 
      SuperscriptBox["\[ImaginaryI]", 
       RowBox[{"j", "+", "m", "+", "l"}]], 
      SuperscriptBox["2", 
       RowBox[{"j", "-", "m", "-", "l"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
         RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]",
                "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]",
                "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
             "+", " ", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], 
                RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]",
                "]"}]}]}], ")"}]}], "-", 
          RowBox[{"A", " ", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["g", "+"], 
             RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
            "]"}]}]}], ")"}], 
        RowBox[{
        "\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", 
         "\[Phi]"}]]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " "}], "2"]}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"-", "j"}], "+", "m", "+", "l", "+", "3"}]], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", "\[Theta]", "]"}], 
      
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " "}], 
     "2"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"-", "j"}], "+", "m", "+", "l", "+", "3"}]], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", "]"}], 
      
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
      "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{
          RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]", 
         "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "-", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{
          RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]", 
         "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Phi]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{
          RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
         "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "+", 
      RowBox[{"6", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], 
          RowBox[{
           RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], 
           RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
          "]"}], 
         RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{
          RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
         "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], ")"}]}], "-", 
   RowBox[{"2", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{
        RowBox[{"-", "j"}], "+", "m", "+", "l", "+", "3"}]], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", "]"}], 
      
      RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], 
  ")"}]}], "DisplayFormula",
 CellChangeTimes->{{3.7797892703029413`*^9, 3.779789335059495*^9}, {
   3.779789371148857*^9, 3.779789758070115*^9}, {3.779790151485229*^9, 
   3.77979015342964*^9}, {3.779790350082658*^9, 3.7797903707375593`*^9}, {
   3.779790419424293*^9, 3.779790440423316*^9}, 3.779790473256633*^9, {
   3.7797908934110317`*^9, 3.779791098269253*^9}, 3.779793999515378*^9, {
   3.7797941903454323`*^9, 3.779794314962695*^9}, {3.7797943495682993`*^9, 
   3.779794441513136*^9}, {3.7799625776594276`*^9, 3.779962750831685*^9}, {
   3.7799634055436277`*^9, 3.7799634084244967`*^9}, {3.780373425056263*^9, 
   3.7803734474259377`*^9}, {3.7803734844512568`*^9, 
   3.7803735383015947`*^9}},ExpressionUUID->"a1d7b643-0dcd-44cb-9994-\
b9b48c093c73"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], 
         RowBox[{"m", "+", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " "}], 
             "2"]}], 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
              RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             " "}], "2"], 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], "[", 
            "\[Phi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            SubscriptBox["f", 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
              "]"}], "-", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
              "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
              "]"}], "+", 
             RowBox[{"6", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["h", "+"], 
                RowBox[{"j", ",", 
                 RowBox[{"m", "+", "l"}], ",", 
                 RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
               "]"}]}], "+", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
              "]"}]}], ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[", 
            "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0.5, 0, 0.5],
 CellChangeTimes->{
  3.779963415749552*^9, {3.78037476561672*^9, 3.780374801550044*^9}, {
   3.780374891464542*^9, 3.7803749279968987`*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"2bcfc7a2-c5c5-4057-9f01-ecce93f99bba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]-integral of the sum-term", "Section",
 CellChangeTimes->{{3.778998499784956*^9, 3.778998510232355*^9}, {
  3.7789985602004547`*^9, 3.778998560422303*^9}, {3.778998592241044*^9, 
  3.7789986313555403`*^9}, {3.7799635328415403`*^9, 
  3.7799635330554132`*^9}},ExpressionUUID->"6c9b78da-779b-4128-9933-\
0d9d028b8d8a"],

Cell[BoxData[{
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "0"}], "1"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"l", "=", "0"}], 
      RowBox[{"j", "-", "k"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
      RowBox[{"(", GridBox[{
         {"k"},
         {"m"}
        }], ")"}], 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"j", "-", "k"}]},
         {"l"}
        }], ")"}], 
      SuperscriptBox["\[ImaginaryI]", 
       RowBox[{"j", "+", "m", "+", "l"}]], 
      SuperscriptBox["2", 
       RowBox[{"j", "-", "m", "-", "l"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
        RowBox[{
        "j", "-", "l", "-", "m", "+", 
         "1"}]]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], 
          RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], "+", 
        " ", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["g", "+"], 
           RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]", 
          "]"}]}]}], ")"}]}], "-", 
     RowBox[{"A", " ", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "+"], 
        RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
       "]"}]}]}], ")"}], 
   RowBox[{"\[DifferentialD]", "\[Theta]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "1"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], 
         RowBox[{"m", "+", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             "2"]}], 
           RowBox[{
            SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], 
              RowBox[{
               RowBox[{"-", "j"}], "+", "l", "+", "m", "+", "3"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", "\[Theta]", 
              "]"}], 
             RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], 
              RowBox[{
               RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
              ")"}], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", "]"}], 
             RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            ")"}], 
           RowBox[{
            SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], 
              RowBox[{
               RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
              ")"}], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", "\[Theta]", 
              "]"}], 
             RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], 
           RowBox[{
            SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], 
              RowBox[{
               RowBox[{"-", "j"}], "+", "m", "+", "l", "-", "1"}]], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], ")"}], "  ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
              "]"}], 
             RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "-", 
          RowBox[{"2", 
           RowBox[{
            SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], 
              RowBox[{
               RowBox[{"-", "j"}], "+", "m", "+", "l", "+", "3"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "+"], 
               RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", "\[Theta]", 
              "]"}], 
             RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], 
         ")"}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.779963762846711*^9, 3.779963767187347*^9}, {
   3.779963800532493*^9, 3.779963892986309*^9}, 3.779963946571142*^9, {
   3.7799639823469276`*^9, 3.779964023173205*^9}, {3.779964092901519*^9, 
   3.779964179721176*^9}, {3.779964211132039*^9, 3.779964220195777*^9}, {
   3.779964291942568*^9, 3.7799642967921267`*^9}, {3.7799643707611313`*^9, 
   3.779964485839967*^9}, {3.7799645334634237`*^9, 3.779964575523237*^9}, {
   3.779964670803006*^9, 3.779964676279181*^9}, {3.780373578604581*^9, 
   3.780373579791934*^9}, {3.780373646122306*^9, 
   3.780373709496957*^9}},ExpressionUUID->"37a230d5-0b09-4239-8379-\
660f14fb9a3a"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"j", "=", "0"}], "1"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "0"}], "k"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"l", "=", "0"}], 
        RowBox[{"j", "-", "k"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], 
         RowBox[{"m", "+", "l"}]], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"j", "-", "k"}]},
           {"l"}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             "2"]}], 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], "[", 
            "\[Phi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{
            SubscriptBox["f", 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            ")"}], "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
              "]"}], "-", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
              "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
              "]"}], "+", 
             RowBox[{"6", 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["h", "+"], 
                RowBox[{"j", ",", 
                 RowBox[{"m", "+", "l"}], ",", 
                 RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
               "]"}]}], "+", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
              "]"}]}], ")"}]}], "-", 
          RowBox[{"2", 
           RowBox[{
            SubscriptBox["h", 
             RowBox[{"j", ",", 
              RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[", 
            "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{{3.779964518822406*^9, 3.779964528477354*^9}, {
   3.77996459781991*^9, 3.779964600231559*^9}, {3.779964633340311*^9, 
   3.77996466285859*^9}, {3.77996469696161*^9, 3.779965035449369*^9}, 
   3.780130758017639*^9, {3.780374839822421*^9, 3.780374875901425*^9}, {
   3.780374908141862*^9, 3.780374915137553*^9}, {3.780374946248723*^9, 
   3.7803749520348682`*^9}, {3.780375036239059*^9, 3.780375056516798*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"400fd582-017e-4214-aae7-4451b1026d3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Theta]-integral of the rest-term", "Section",
 CellChangeTimes->{{3.778998499784956*^9, 3.778998510232355*^9}, {
  3.7789985602004547`*^9, 3.778998560422303*^9}, {3.778998592241044*^9, 
  3.7789986313555403`*^9}, {3.7799635328415403`*^9, 3.7799635330554132`*^9}, {
  3.779965057634988*^9, 
  3.779965058300988*^9}},ExpressionUUID->"9dce3ead-679c-47c4-9195-\
5cbce380c874"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
        ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], ")"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}], 
        RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "+", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}], 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], 
    ")"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{
  3.7787563663894997`*^9, {3.778757038145164*^9, 3.778757042512104*^9}, 
   3.77875717731747*^9, {3.7787572664570093`*^9, 3.778757268616302*^9}, {
   3.778757383901602*^9, 3.778757395061645*^9}, 3.778757461516326*^9, 
   3.778758297790163*^9, {3.77876735545643*^9, 3.778767363466671*^9}, {
   3.7787725572339573`*^9, 3.778772558547337*^9}, 3.778833047501669*^9, {
   3.77883308094103*^9, 3.77883308134647*^9}, {3.7788339687185993`*^9, 
   3.7788339781411037`*^9}, {3.778926041309416*^9, 3.778926043423421*^9}, {
   3.7789318862268133`*^9, 3.778931950704352*^9}, {3.778932001768159*^9, 
   3.778932003163804*^9}, {3.778932090951662*^9, 3.778932112176837*^9}, {
   3.7789321592226954`*^9, 3.778932264151659*^9}, {3.778999326522133*^9, 
   3.778999359355834*^9}, {3.780306655616577*^9, 3.780306730503313*^9}, 
   3.7803067857115097`*^9, {3.780373957487101*^9, 3.780374155375677*^9}, {
   3.780374228755787*^9, 3.7803742757413054`*^9}, {3.780375167815785*^9, 
   3.780375255777833*^9}, {3.780375428777*^9, 3.780375525099082*^9}, {
   3.780375625427991*^9, 3.780375640425275*^9}, {3.780376768329208*^9, 
   3.780376857067527*^9}, {3.780377646421969*^9, 3.780377646550798*^9}, {
   3.7803777158129683`*^9, 3.780377723483982*^9}},
 Background->GrayLevel[
  1],ExpressionUUID->"cdfc362d-93c5-4d8e-8356-e82fed5e26fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["h", "\[PlusMinus]"], 
    RowBox[{"j", ",", "k", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
   "]"}], "=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "\[PlusMinus]"], 
      RowBox[{"j", "+", "k", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.7803742058498163`*^9, 3.78037420877569*^9}, {
  3.780374287658246*^9, 3.780374288559211*^9}, {3.780375089434607*^9, 
  3.7803751093739557`*^9}, {3.780375144944275*^9, 3.7803751511437693`*^9}, {
  3.780375264296908*^9, 3.780375312581665*^9}, {3.780375400880928*^9, 
  3.780375401473536*^9}},ExpressionUUID->"cf85eaae-0761-4400-9324-\
881469cb5c6a"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["h", "+"], 
        RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "0"}]], "[", "\[Phi]",
        "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["h", "-"], 
        RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1"}]], "[", "\[Phi]",
        "]"}]}], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", "-"], 
       RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "2"}]], "[", "\[Phi]", 
      "]"}]}], ")"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0.5, 0],
 CellChangeTimes->{{3.779967143220771*^9, 3.779967146185051*^9}, {
   3.779967856577744*^9, 3.779967859944727*^9}, 3.779968131745113*^9, {
   3.7799683527636766`*^9, 3.779968352903879*^9}, {3.7799686731133747`*^9, 
   3.7799686929398317`*^9}, {3.779968728942181*^9, 3.779968735363254*^9}, {
   3.779968935697178*^9, 3.7799689493176117`*^9}, {3.779969020310842*^9, 
   3.779969212588088*^9}, {3.779969338606002*^9, 3.779969340727949*^9}, {
   3.780029051799272*^9, 3.7800290988504457`*^9}, 3.780375629663889*^9, 
   3.780376881154586*^9, {3.780376911300687*^9, 3.780376935569025*^9}, {
   3.7803777270484247`*^9, 3.780377732915772*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"7c1c282e-955f-43ca-8ae3-489bd522c324"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Overlap reduction function for the T-mode", "Section",
 CellChangeTimes->{{3.77996940964194*^9, 
  3.779969423758184*^9}},ExpressionUUID->"2ba71d99-366d-4fb5-b2c5-\
2bf06e005f59"],

Cell[BoxData[{
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   FractionBox["\[Pi]", "4"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], " ", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], "\[IndentingNewLine]", 
     "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "2"}], "\[Infinity]"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "k"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"l", "=", "0"}], 
             RowBox[{"j", "-", "k"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
             RowBox[{"(", GridBox[{
                {"k"},
                {"m"}
               }], ")"}], 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{"j", "-", "k"}]},
                {"l"}
               }], ")"}], 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"j", "+", "m", "+", "l"}]], 
             SuperscriptBox["2", 
              RowBox[{"j", "-", "m", "-", "l"}]], 
             RowBox[{
              SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
                RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "-", "2"}]], "[", 
                    "\[Theta]", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
                 "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                    "]"}], "+", " ", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"A", " ", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                   "\[Theta]", "]"}]}]}], ")"}], 
               RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "1"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", "0"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "k"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"l", "=", "0"}], 
             RowBox[{"j", "-", "k"}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "j"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
             RowBox[{"(", GridBox[{
                {"k"},
                {"m"}
               }], ")"}], 
             RowBox[{"(", GridBox[{
                {
                 RowBox[{"j", "-", "k"}]},
                {"l"}
               }], ")"}], 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"j", "+", "m", "+", "l"}]], 
             SuperscriptBox["2", 
              RowBox[{"j", "-", "m", "-", "l"}]], 
             RowBox[{
              SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]], ")"}], 
                RowBox[{"j", "-", "l", "-", "m", "+", "1"}]], 
               "\[IndentingNewLine]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "2"]}], 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "6"}]], "[", 
                   "\[Theta]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], 
                   ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m"}]], "[", "\[Theta]", 
                    "]"}], "+", " ", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "4"}]], "[", 
                    "\[Theta]", "]"}]}]}], ")"}]}], "-", 
                 RowBox[{"A", " ", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["g", "+"], 
                    RowBox[{"j", "+", "l", "+", "m", "+", "2"}]], "[", 
                   "\[Theta]", "]"}]}]}], ")"}], 
               RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}]}]}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
         RowBox[{
          SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                  "\[Phi]"}]]}], ")"}], 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "+"], "0"], "[", "\[Theta]", "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[ImaginaryI]", " "}], 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
              RowBox[{
               SubscriptBox[
                SuperscriptBox["g", "-"], "1"], "[", "\[Theta]", "]"}]}], "+", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["g", "-"], "2"], "[", "\[Theta]", "]"}]}], 
            ")"}], 
           RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    FractionBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "2"}], "\[Infinity]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], "j"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"m", "=", "0"}], "k"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"l", "=", "0"}], 
            RowBox[{"j", "-", "k"}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["\[ImaginaryI]", "2"], ")"}], 
             RowBox[{"m", "+", "l"}]], 
            RowBox[{"(", GridBox[{
               {"k"},
               {"m"}
              }], ")"}], 
            RowBox[{"(", GridBox[{
               {
                RowBox[{"j", "-", "k"}]},
               {"l"}
              }], ")"}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], 
                   "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                ")"}], 
               RowBox[{
                SubscriptBox["f", 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]],
                  "+", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                  "]"}], "-", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                  "]"}], "+", 
                 RowBox[{"6", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                   "]"}]}], "+", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{"2", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], 
                "[", "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "1"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", "0"}], "j"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"m", "=", "0"}], "k"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"l", "=", "0"}], 
            RowBox[{"j", "-", "k"}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["\[ImaginaryI]", "2"], ")"}], 
             RowBox[{"m", "+", "l"}]], 
            RowBox[{"(", GridBox[{
               {"k"},
               {"m"}
              }], ")"}], 
            RowBox[{"(", GridBox[{
               {
                RowBox[{"j", "-", "k"}]},
               {"l"}
              }], ")"}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]],
                  "2"]}], 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], 
                "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                ")"}], 
               RowBox[{
                SubscriptBox["f", 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                   "\[Phi]"}]]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                  "]"}], "-", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                  "]"}], "+", 
                 RowBox[{"6", 
                  RowBox[{
                   SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                   "]"}]}], "+", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{"2", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], 
                "[", "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
           ")"}], 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["h", "+"], 
            RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "0"}]], "[", 
           "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["h", "-"], 
            RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1"}]], "[", 
           "\[Phi]", "]"}]}], "+", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "-"], 
           RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}], ")"}]}]}], ")"}]}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{{3.776349790223936*^9, 3.776350109661018*^9}, {
   3.778414379702508*^9, 3.778414491019206*^9}, {3.778414526652532*^9, 
   3.778414575577011*^9}, {3.778414623602187*^9, 3.778414670354559*^9}, {
   3.77841484665874*^9, 3.778414894770454*^9}, {3.778414925360544*^9, 
   3.778415051783731*^9}, {3.778571708980859*^9, 3.7785717284599*^9}, {
   3.7785717587774076`*^9, 3.7785719082996483`*^9}, {3.7789054453525267`*^9, 
   3.778905482572775*^9}, {3.778905551271584*^9, 3.778905557799765*^9}, {
   3.778994166056921*^9, 3.778994177054534*^9}, {3.778994234004105*^9, 
   3.7789942999701033`*^9}, {3.778994351712007*^9, 3.7789943874768133`*^9}, {
   3.778994575060725*^9, 3.778994598630225*^9}, {3.7789947526633368`*^9, 
   3.778994822688217*^9}, {3.778994896293768*^9, 3.778994918172039*^9}, {
   3.778994961001979*^9, 3.778994967824522*^9}, {3.779969442812817*^9, 
   3.779969467825601*^9}, {3.779969509240307*^9, 3.779969539731641*^9}, {
   3.779969594361226*^9, 3.779969622045381*^9}, {3.779969659338315*^9, 
   3.779969689926016*^9}, {3.77996971998263*^9, 3.779969946152358*^9}, {
   3.780043468155993*^9, 3.7800434687156153`*^9}, {3.7803778693525133`*^9, 
   3.780377870349942*^9}, 3.780377906031588*^9, {3.78037798752985*^9, 
   3.780378207214403*^9}, 
   3.780378248085148*^9},ExpressionUUID->"b8cef0b8-4527-454f-9339-\
1c8855572393"],

Cell[BoxData[{
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   RowBox[{
    FractionBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["\[Pi]", "8"], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
        ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["h", "+"], 
         RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "0"}]], "[", 
        "\[Phi]", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["h", "-"], 
         RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1"}]], "[", 
        "\[Phi]", "]"}]}], "+", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["h", "-"], 
        RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "2"}]], "[", "\[Phi]",
        "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox[
    RowBox[{"\[Pi]", " "}], "4"]}], 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "1"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               "2"]}], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], "[",
               "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{
              SubscriptBox["f", 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                "]"}], "-", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                "]"}], "+", 
               RowBox[{"6", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", 
                   RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                 "]"}]}], "+", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "-", 
            RowBox[{"2", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[",
               "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
    "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "j"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", "0"}], "k"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[ImaginaryI]", "2"], ")"}], 
           RowBox[{"m", "+", "l"}]], 
          RowBox[{"(", GridBox[{
             {"k"},
             {"m"}
            }], ")"}], 
          RowBox[{"(", GridBox[{
             {
              RowBox[{"j", "-", "k"}]},
             {"l"}
            }], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
                   RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                " ", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], 
                 "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
             
             RowBox[{
              SubscriptBox["f", 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
               "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                "]"}], "-", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                "]"}], "+", 
               RowBox[{"6", 
                RowBox[{
                 SubscriptBox[
                  SuperscriptBox["h", "+"], 
                  RowBox[{"j", ",", 
                   RowBox[{"m", "+", "l"}], ",", 
                   RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                 "]"}]}], "+", 
               RowBox[{
                SubscriptBox[
                 SuperscriptBox["h", "+"], 
                 RowBox[{"j", ",", 
                  RowBox[{"m", "+", "l"}], ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                "]"}]}], ")"}]}], "-", 
            RowBox[{"2", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[",
               "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]}], 
   ")"}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 0, 0],
 CellChangeTimes->{{3.7799699295806704`*^9, 3.779969968014063*^9}, {
   3.78002814918119*^9, 3.780028213402573*^9}, {3.780028257506832*^9, 
   3.78002830055163*^9}, {3.780028354267208*^9, 3.780028382926346*^9}, 
   3.780028430394977*^9, 3.7800292025332747`*^9, {3.780378336511671*^9, 
   3.7803785306358433`*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"54c1e464-f98e-4fbc-8bf8-e165ec461e88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TeXForm", "[", 
  RowBox[{"HoldForm", "[", 
   RowBox[{"\[CapitalGamma]", "=", 
    RowBox[{
     RowBox[{
      FractionBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["\[Pi]", "8"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
          ")"}], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "0"}]], "[", 
          "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "-"], 
           RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1"}]], "[", 
          "\[Phi]", "]"}]}], "+", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["h", "-"], 
          RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "2"}]], "[", 
         "\[Phi]", "]"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", " "}], "4"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "1"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "0"}], "j"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"m", "=", "0"}], "k"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], 
              RowBox[{"j", "-", "k"}]], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["\[ImaginaryI]", "2"], ")"}], 
               RowBox[{"m", "+", "l"}]], 
              RowBox[{"Binomial", "[", 
               RowBox[{"k", ",", "m"}], "]"}], 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
              "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], "2"]}], 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], 
                  "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                  ")"}], 
                 RowBox[{
                  SubscriptBox["f", 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                    "]"}], "-", 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                    "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Phi]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                    "]"}], "+", 
                   RowBox[{"6", 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                    "]"}]}], "+", 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                    "]"}]}], ")"}]}], "-", 
                RowBox[{"2", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], 
                  "[", "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "2"}], "\[Infinity]"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "0"}], "j"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"m", "=", "0"}], "k"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], 
              RowBox[{"j", "-", "k"}]], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["\[ImaginaryI]", "2"], ")"}], 
               RowBox[{"m", "+", "l"}]], 
              RowBox[{"Binomial", "[", 
               RowBox[{"k", ",", "m"}], "]"}], 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], 
                    "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                  ")"}], 
                 RowBox[{
                  SubscriptBox["f", 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], "+", "1"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
                    "]"}], "-", 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
                    "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Phi]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
                    "]"}], "+", 
                   RowBox[{"6", 
                    RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
                    "]"}]}], "+", 
                   RowBox[{
                    SubscriptBox[
                    SuperscriptBox["h", "+"], 
                    RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
                    "]"}]}], ")"}]}], "-", 
                RowBox[{"2", 
                 RowBox[{
                  SubscriptBox[
                   SuperscriptBox["h", "+"], 
                   RowBox[{"j", ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], 
                  "[", "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]}], ")"}]}]}]}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<TeX-code:\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.782061563121827*^9, 3.782061615869472*^9}, {
  3.782061813728929*^9, 3.782061856734557*^9}, {3.782062738491309*^9, 
  3.7820627449527483`*^9}, {3.782063825679491*^9, 3.782063879000231*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"75f67ee3-1c18-4c75-b4a7-c8f850719eb2"],

Cell[BoxData["\<\"TeX-code:\"\>"], "Print",
 CellChangeTimes->{{3.782063863709231*^9, 3.782063884802658*^9}},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"aa0a8aa6-54f3-46a0-bb82-e0c77a853de4"],

Cell["\<\
\\Gamma =\\frac{1}{3} \\pi  (3+\\cos (\\phi ))-\\frac{1}{8} \\pi  e^{i \\phi \
} \\left(\\left(1+e^{-2 i \\phi }\\right)
   h^+{}_{0,0,3,0,0}(\\phi )+2 i \\left(1+e^{-i \\phi }\\right) \
h^-{}_{0,0,2,0,1}(\\phi )+h^-{}_{0,0,3,0,2}(\\phi
   )\\right)+\\frac{1}{4} \\pi  e^{-i \\phi } \\left(\\sum _{j=0}^1 (-2 i)^j \
\\sum _{k=0}^j \\sum _{m=0}^k \\sum _{l=0}^{j-k}
   \\left(\\frac{i}{2}\\right)^{m+l} \\binom{k}{m} \\binom{j-k}{l} e^{-i \
(k+m) \\phi } \\left(\\frac{1}{2} \\left(-e^{-2 i \\phi
   }\\right) h^+{}_{j,m+l,3,0,6}(\\phi )+\\left(1+e^{2 i \\phi }\\right) \
f_{j,m+l}(\\phi )+\\left(1+e^{-2 i \\phi }\\right)
   \\left(h^+{}_{j,m+l,-1,4,4}(\\phi )-h^+{}_{j,m+l,-1,0,4}(\\phi \
)\\right)-\\cos (2 \\phi ) \\left(h^+{}_{j,m+l,-1,0,2}(\\phi )+6
   h^+{}_{j,m+l,-1,2,2}(\\phi )+h^+{}_{j,m+l,-1,4,2}(\\phi )\\right)-2 \
h^+{}_{j,m+l,3,0,2}(\\phi )\\right)+\\sum _{j=2}^{\\infty }
   (-2 i)^j \\sum _{k=0}^j \\sum _{m=0}^k \\sum _{l=0}^{j-k} \
\\left(\\frac{i}{2}\\right)^{m+l} \\binom{k}{m} \\binom{j-k}{l} e^{-i
   (k+m) \\phi } \\left(-\\frac{1}{2} \\left(e^{2 i \\phi } \
h^+{}_{j,m+l,3,0,-2}(\\phi )+e^{-2 i \\phi } h^+{}_{j,m+l,3,0,6}(\\phi
   )\\right)+\\left(1+e^{2 i \\phi }\\right) f_{j,m+l}(\\phi )+\\left(e^{-2 i \
\\phi }+1\\right) \\left(h^+{}_{j,m+l,-1,4,4}(\\phi
   )-h^+{}_{j,m+l,-1,0,4}(\\phi )\\right)-\\cos (2 \\phi ) \
\\left(h^+{}_{j,m+l,-1,0,2}(\\phi )+6 h^+{}_{j,m+l,-1,2,2}(\\phi
   )+h^+{}_{j,m+l,-1,4,2}(\\phi )\\right)-2 h^+{}_{j,m+l,3,0,2}(\\phi \
)\\right)\\right)\
\>", "Output",
 CellChangeTimes->{
  3.782062746098001*^9, {3.782063852272051*^9, 3.7820638848038197`*^9}},
 CellLabel->
  "Out[6]//TeXForm=",ExpressionUUID->"b31c8df0-7fca-4cb5-a48e-02125b3bfb09"]
}, {2}]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", " ", 
   RowBox[{"of", ":", "   ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "2"}], "13"], "..."}]}]}], " ", ",", " ", 
  RowBox[{
   RowBox[{"L", " ", "\[Omega]"}], "=", "1."}], ",", " ", 
  RowBox[{
   RowBox[{"Lb", " ", "\[Omega]"}], " ", "=", " ", "1.5"}], ",", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"for", " ", 
     SubscriptBox["L", "a"]}], "\[NotEqual]", 
    RowBox[{
     SubscriptBox["L", "b"], "  ", "and", "  ", "L", " ", "\[Omega]"}]}], " ",
    "=", " ", 
   RowBox[{
    RowBox[{"Lb", " ", "\[Omega]"}], " ", "=", 
    RowBox[{
     RowBox[{"1.", " ", "for", " ", 
      SubscriptBox["L", "a"]}], "=", 
     SubscriptBox["L", "b"]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780391000856711*^9, 3.780391088292397*^9}, {
  3.823586814408927*^9, 3.823586821553917*^9}, {3.823586851995921*^9, 
  3.8235868554487343`*^9}},ExpressionUUID->"5389cdb8-0871-4965-87c1-\
a1d26b9671da"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3QeUnMWdL2wLgcgSCES0QASTlmBERrDgNUlksL2ADliIYJsg4IoVYHMN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    "], {{0, 900}, {1600, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag[
   "Byte", ColorSpace -> "RGB", Interleaving -> True, MetaInformation -> 
    Association[
     "Comments" -> 
      Association[
       "Software" -> "matplotlib version 2.2.4, http://matplotlib.org/"]]],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{842.8666666666613, Automatic},
  ImageSizeRaw->{1600, 900},
  PlotRange->{{0, 1600}, {0, 900}}]], "Input",
 CellChangeTimes->{{3.780390948692546*^9, 
  3.780390963929408*^9}},ExpressionUUID->"7dde950a-acae-4a40-b3eb-\
cad014ddd4a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Change the order of summation", "Chapter",
 CellChangeTimes->{{3.7809929233172073`*^9, 3.7809929317538033`*^9}, {
  3.7812402408838778`*^9, 3.78124024646797*^9}, {3.781434443740939*^9, 
  3.7814344455580463`*^9}},ExpressionUUID->"efa7b3ca-8dc4-42d4-b0e9-\
733366870efc"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", 
                RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             " ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6"}]], "[",
               "\[Phi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"j", ",", 
             RowBox[{"m", "+", "l"}]}]], "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+",
             "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
             "]"}], "-", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
             "]"}], "+", 
            RowBox[{"6", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"j", ",", 
                RowBox[{"m", "+", "l"}], ",", 
                RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
              "]"}]}], "+", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"j", ",", 
               RowBox[{"m", "+", "l"}], ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["h", "+"], 
            RowBox[{"j", ",", 
             RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2"}]], "[", 
           "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.781414462825801*^9},ExpressionUUID->"22883437-7e2c-465b-b461-\
4158398059a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["h", "\[PlusMinus]"], 
    RowBox[{"j", ",", "k", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
   "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "+", "s"}]], 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "t"], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["g", "\[PlusMinus]"], 
      RowBox[{"j", "+", "k", "+", "N"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", 
            RowBox[{"(", 
             RowBox[{"j", "+", "k", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"j", "+", "k", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
          RowBox[{"k", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
  3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
  3.7797777367593307`*^9}, {3.779777818204194*^9, 3.779777833636486*^9}, {
  3.779778172376522*^9, 3.779778194547406*^9}, {3.7797793928571978`*^9, 
  3.779779422501473*^9}, {3.779790513171124*^9, 3.7797905273173523`*^9}, {
  3.779790592872731*^9, 3.779790647893128*^9}, {3.779790693908415*^9, 
  3.779790702510125*^9}, {3.779966095445912*^9, 3.7799661027839603`*^9}, {
  3.78031661241998*^9, 3.7803166641454277`*^9}, {3.780316891241826*^9, 
  3.780316899789627*^9}, {3.780374299585717*^9, 3.780374301112508*^9}, {
  3.780374663050168*^9, 3.7803746930901947`*^9}, {3.7810025980079603`*^9, 
  3.781002681623022*^9}, {3.781414491360785*^9, 
  3.781414516126404*^9}},ExpressionUUID->"fbd190db-f87e-4547-9be6-\
f71f9c54ec4e"],

Cell["\<\
The series is a linear combination of the following series, excluding the \
f-term.\
\>", "Text",
 CellChangeTimes->{{3.7814147738389673`*^9, 
  3.781414851754676*^9}},ExpressionUUID->"625b568e-6f65-4d6b-97d2-\
d0a74fe47cd5"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"j", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "j"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"j", "-", "k"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], 
        RowBox[{"m", "+", "l"}]], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"j", "-", "k"}]},
          {"l"}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
       RowBox[{"\[CapitalGamma]", "[", 
        FractionBox[
         RowBox[{"1", "+", "t"}], "2"], "]"}], 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"m", "+", "l", "+", 
         FractionBox[
          RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
       SuperscriptBox["x", 
        RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
       RowBox[{
        OverscriptBox[
         RowBox[{
          SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
          SubscriptBox["F", "2"]}], "~"], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"m", "+", "l", "+", 
           FractionBox[
            RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "1"}], ",", 
           RowBox[{"m", "+", "l", "+", 
            FractionBox[
             RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
         ",", 
         RowBox[{"-", 
          SuperscriptBox["x", "2"]}]}], "]"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.780992942515038*^9, 3.780992995154059*^9}, {
   3.780993331095922*^9, 3.780993331681348*^9}, 3.781414707902492*^9, {
   3.781415144569338*^9, 3.781415145820016*^9}, 
   3.781415198430435*^9},ExpressionUUID->"9af0ad0f-3b7b-4153-acf9-\
b831b634a872"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{
    OverscriptBox[
     RowBox[{
      SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
      SubscriptBox["F", "2"]}], "~"], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "+", "k", "+", "N", "+", "1"}], ",", 
       RowBox[{"k", "+", 
        FractionBox[
         RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}]}], "]"}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"k", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"], "+", "i"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "+", "k", "+", "N", "+", "i"}], ")"}], "!"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"k", "+", 
        FractionBox[
         RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1", "+", "i"}], 
       "]"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["x", "2"]}], ")"}], "i"], 
     RowBox[{"i", "!"}]]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.781415085682583*^9, 3.7814151324276123`*^9}, {
  3.781415412606985*^9, 
  3.78141542634674*^9}},ExpressionUUID->"fed798e3-8651-41e3-8fb7-\
2ccafc0e5abd"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], "j"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", "0"}], "k"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"l", "=", "0"}], 
         RowBox[{"j", "-", "k"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[ImaginaryI]", "2"], ")"}], 
          RowBox[{"m", "+", "l"}]], 
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"j", "-", "k"}]},
            {"l"}
           }], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
         SuperscriptBox["x", 
          RowBox[{"j", "+", "m", "+", "l", "+", "N"}]], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           FractionBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"m", "+", "l", "+", 
              FractionBox[
               RowBox[{"s", "+", "N", "+", "1"}], "2"], "+", "i"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", "m", "+", "l", "+", "N", "+", "i"}], ")"}], 
              "!"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"m", "+", "l", "+", 
               FractionBox[
                RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1", "+", "i"}],
               "]"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["x", "2"]}], ")"}], "i"], 
            RowBox[{"i", "!"}]]}]}]}]}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.781415153539261*^9},ExpressionUUID->"129f1a89-935d-43c5-bdeb-\
ef803f70e65c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"j", ",", "k", ",", "m", ",", "l"}], ")"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "=", 
        RowBox[{"j", "+", "m", "+", "l"}]}], ",", 
       RowBox[{"b", "=", 
        RowBox[{"m", "+", "l"}]}], ",", "k", ",", "m"}], ")"}], "  ", 
     "\[Implies]", "  ", "j"}]}], "=", 
   RowBox[{"a", "-", "b"}]}], ",", " ", 
  RowBox[{"l", "=", 
   RowBox[{
    RowBox[{"b", "-", 
     RowBox[{"m", "  ", "\[Wedge]", "  ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "2"}], "\[Infinity]"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], "j"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m", "=", "0"}], "k"], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"l", "=", "0"}], 
          RowBox[{"j", "-", "k"}]]}]}]}]}]}], " ", "\[Rule]", " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"a", "=", "2"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"b", "=", "0"}], 
       RowBox[{"\[LeftFloor]", 
        FractionBox["a", "2"], "\[RightFloor]"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"a", "-", "b"}]], 
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
        RowBox[{"Min", "[", 
         RowBox[{"k", ",", "b"}], "]"}]]}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0.67, 0],
 CellChangeTimes->{{3.780998388848742*^9, 3.780998444413707*^9}, {
  3.7809984755538282`*^9, 3.780998476487916*^9}, {3.780999004450059*^9, 
  3.780999034079904*^9}, {3.7812700242072*^9, 3.781270028525885*^9}, {
  3.781270118510785*^9, 3.78127017497613*^9}, {3.7812702094659758`*^9, 
  3.781270228017524*^9}},ExpressionUUID->"06577024-b29f-4b8f-9166-\
82bd69138bb8"],

Cell[BoxData[{
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"a", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"b", "=", "0"}], 
      RowBox[{"\[LeftFloor]", 
       FractionBox["a", "2"], "\[RightFloor]"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"a", "-", "b"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
        RowBox[{"Min", "[", 
         RowBox[{"k", ",", "b"}], "]"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], 
         RowBox[{"a", "-", "b"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], "b"], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"a", "-", "b", "-", "k"}]},
           {
            RowBox[{"b", "-", "m"}]}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
        SuperscriptBox["x", 
         RowBox[{"a", "+", "N"}]], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], "\[Infinity]"], 
         RowBox[{
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"b", "+", 
             FractionBox[
              RowBox[{"s", "+", "N", "+", "1"}], "2"], "+", "i"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "N", "+", "i"}], ")"}], "!"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"b", "+", 
              FractionBox[
               RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1", "+", "i"}], 
             "]"}]}]], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["x", "2"]}], ")"}], "i"], 
           RowBox[{"i", "!"}]]}]}]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"a", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"b", "=", "0"}], 
      RowBox[{"\[LeftFloor]", 
       FractionBox["a", "2"], "\[RightFloor]"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"a", "-", "b"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"m", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
        RowBox[{"Min", "[", 
         RowBox[{"k", ",", "b"}], "]"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], 
         RowBox[{"a", "-", "b"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["\[ImaginaryI]", "2"], ")"}], "b"], 
        RowBox[{"(", GridBox[{
           {"k"},
           {"m"}
          }], ")"}], 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"a", "-", "b", "-", "k"}]},
           {
            RowBox[{"b", "-", "m"}]}
          }], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], "\[Phi]"}]], " ", 
        SuperscriptBox["x", 
         RowBox[{"a", "+", "N"}]], 
        RowBox[{"Gamma", "[", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
        RowBox[{
         OverscriptBox[
          RowBox[{
           SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
           SubscriptBox["F", "2"]}], "~"], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"b", "+", 
            FractionBox[
             RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "+", "N", "+", "1"}], ",", 
            RowBox[{"b", "+", 
             FractionBox[
              RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], 
          ",", 
          RowBox[{"-", 
           SuperscriptBox["x", "2"]}]}], 
         "]"}]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.780998736274791*^9, 3.780998786123803*^9}, {
   3.780998874745576*^9, 3.780998975580792*^9}, {3.78099904983171*^9, 
   3.780999149205361*^9}, {3.780999209196993*^9, 3.780999254697057*^9}, {
   3.7812702486929626`*^9, 3.781270286811297*^9}, {3.7814152842770452`*^9, 
   3.781415296287909*^9}, 3.781415329589649*^9, {3.781415448980982*^9, 
   3.7814154847722883`*^9}, 
   3.781415602246192*^9},ExpressionUUID->"a992229d-ad57-4ab2-be1b-\
99361ed6f394"],

Cell[TextData[{
 "Be redefining ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", "\[PlusMinus]"], TraditionalForm]],ExpressionUUID->
  "08ecff3d-dcf1-4445-a3c4-b489d409d87e"],
 " appropriately one can rewrite the full series term as:"
}], "Text",
 CellChangeTimes->{{3.781415739413793*^9, 3.781415759857642*^9}, {
  3.781415859754896*^9, 3.781415860486602*^9}, {3.781415986412587*^9, 
  3.781416043405068*^9}},ExpressionUUID->"13e026ec-23e4-47cc-9948-\
3f5c7b84315f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["h", "\[PlusMinus]"], 
    RowBox[{"a", ",", "b", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"b", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"a", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "N", "+", "1"}], ",", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"a", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "N", "+", "1"}], ",", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", 
            RowBox[{"(", 
             RowBox[{"a", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"a", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "N", "+", "1"}], ",", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{
  3.781414499880796*^9, {3.781415972816749*^9, 3.7814159803910007`*^9}, {
   3.782801760002157*^9, 
   3.782801760523361*^9}},ExpressionUUID->"2c49ce13-ea22-4b54-afc5-\
0b80f2a9ce59"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"a", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"b", "=", "0"}], 
    RowBox[{"\[LeftFloor]", 
     FractionBox["a", "2"], "\[RightFloor]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], 
     RowBox[{"a", "-", "b"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
      RowBox[{"Min", "[", 
       RowBox[{"k", ",", "b"}], "]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], 
       RowBox[{"a", "-", "b"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["\[ImaginaryI]", "2"], ")"}], "b"], 
      RowBox[{"(", GridBox[{
         {"k"},
         {"m"}
        }], ")"}], 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"a", "-", "b", "-", "k"}]},
         {
          RowBox[{"b", "-", "m"}]}
        }], ")"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
               RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
             "\[Phi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", "]"}],
            "-", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", "]"}],
            "+", 
           RowBox[{"6", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.781414462825801*^9, {3.781415825800461*^9, 3.781415833965349*^9}, {
   3.781415870064762*^9, 3.781415892526781*^9}, {3.781416125203576*^9, 
   3.781416190441579*^9}, {3.781416364831646*^9, 
   3.781416373664826*^9}},ExpressionUUID->"b4a76ae0-40a5-48d8-96de-\
c2dcd819b485"],

Cell["using the analogue redefinition of f[\[Phi]]:", "Text",
 CellChangeTimes->{{3.781416199939083*^9, 
  3.781416227972376*^9}},ExpressionUUID->"007c63aa-8f54-479e-a2e7-\
f43298be6e95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"j", ",", "k"}]], "[", "\[Phi]", "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      RowBox[{"-", "j"}], "+", "k", "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], "-", "1"}], ")"}], 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"j", "+", "k"}]], "[", "\[Theta]", "]"}], 
    RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "j"}], "-", "k"}]], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", "1"}], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"k", "+", "3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "k"}], ")"}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], 
       RowBox[{"j", "+", "k"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", 
          RowBox[{"k", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "k", "+", "1"}], ",", 
          RowBox[{"k", "+", "2"}], ",", 
          RowBox[{"k", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["2", 
    RowBox[{"-", "a"}]], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"b", "+", "1"}], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"b", "+", "3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", " ", "\[Omega]"}], ")"}], "a"], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", 
          RowBox[{"b", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"b", "+", "2"}], ",", 
          RowBox[{"b", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], "a"], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", 
          RowBox[{"b", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"b", "+", "2"}], ",", 
          RowBox[{"b", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], "a"], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", 
          RowBox[{"b", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"b", "+", "2"}], ",", 
          RowBox[{"b", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{":", 
   RowBox[{
    SubscriptBox["f", 
     RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}]}]}], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
   3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
   3.7797777367593307`*^9}, {3.7799642499402847`*^9, 
   3.7799642744487047`*^9}, {3.779964313644465*^9, 3.7799643395866632`*^9}, 
   3.780134956365694*^9, 3.780137854066825*^9, {3.780312610353364*^9, 
   3.7803126377057056`*^9}, {3.780312771187909*^9, 3.780312790908202*^9}, {
   3.7803128485987263`*^9, 3.780312860683195*^9}, {3.780312908772122*^9, 
   3.780312932196747*^9}, {3.78031346146908*^9, 3.780313482632371*^9}, {
   3.780313534032176*^9, 3.780313558164706*^9}, {3.780313622180187*^9, 
   3.780313623838408*^9}, {3.780313882288459*^9, 3.780313913422215*^9}, {
   3.7810029075149*^9, 
   3.781003006037972*^9}},ExpressionUUID->"507501d3-e0b7-41f7-84b4-\
c1f7122f6761"],

Cell[CellGroupData[{

Cell["Improve the efficiency of the numeric evaluation", "Subchapter",
 CellChangeTimes->{{3.781416291479985*^9, 
  3.781416352749958*^9}},ExpressionUUID->"bc7e116b-aa00-43e5-9b51-\
80dcf1e6eb13"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"a", "=", "2"}], "\[Infinity]"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"b", "=", "0"}], 
    RowBox[{"\[LeftFloor]", 
     FractionBox["a", "2"], "\[RightFloor]"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], 
     RowBox[{"a", "-", "b"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
      RowBox[{"Min", "[", 
       RowBox[{"k", ",", "b"}], "]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], 
       RowBox[{"a", "-", "b"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["\[ImaginaryI]", "2"], ")"}], "b"], 
      RowBox[{"(", GridBox[{
         {"k"},
         {"m"}
        }], ")"}], 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"a", "-", "b", "-", "k"}]},
         {
          RowBox[{"b", "-", "m"}]}
        }], ")"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
               RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
             "\[Phi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", "]"}],
            "-", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", "]"}],
            "+", 
           RowBox[{"6", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{
  3.781414462825801*^9, {3.781415825800461*^9, 3.781415833965349*^9}, {
   3.781415870064762*^9, 3.781415892526781*^9}, {3.781416125203576*^9, 
   3.781416190441579*^9}},ExpressionUUID->"23569fee-cc52-40e0-af25-\
5f525714cee4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Element]", "\[DoubleStruckCapitalN]"}], ",", 
     RowBox[{"b", "\[Element]", "\[DoubleStruckCapitalN]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], 
     RowBox[{"a", "-", "b"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["\[ImaginaryI]", "2"], ")"}], "b"]}], "==", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], ")"}], "b"]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7813303363087683`*^9, 3.78133038081098*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c3c5b786-3dd7-45e6-a07f-08cdae1cfff8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.781330361948872*^9, 3.781330381837346*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"db9beae1-689c-4c96-9683-e5234b3e1f61"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"a", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"b", "=", "0"}], 
      RowBox[{"\[LeftFloor]", 
       FractionBox["a", "2"], "\[RightFloor]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ")"}], "b"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
               RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
             "\[Phi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", "]"}],
            "-", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", "]"}],
            "+", 
           RowBox[{"6", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}]}], ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"a", "-", "b"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m", "=", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
         RowBox[{"Min", "[", 
          RowBox[{"k", ",", "b"}], "]"}]], 
        RowBox[{
         RowBox[{"(", GridBox[{
            {"k"},
            {"m"}
           }], ")"}], 
         RowBox[{"(", GridBox[{
            {
             RowBox[{"a", "-", "b", "-", "k"}]},
            {
             RowBox[{"b", "-", "m"}]}
           }], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", 
           "\[Phi]"}]]}]}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.781416395287307*^9, 3.7814164328303757`*^9}, {
  3.78141646363837*^9, 
  3.781416468242799*^9}},ExpressionUUID->"4143c3a1-9ff2-415b-afc3-\
93f1c6c3e593"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], 
    RowBox[{"a", "-", "b"}]], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
     RowBox[{"Min", "[", 
      RowBox[{"k", ",", "b"}], "]"}]], 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"k"},
        {"m"}
       }], ")"}], 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"a", "-", "b", "-", "k"}]},
        {
         RowBox[{"b", "-", "m"}]}
       }], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]]}]}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], 
    RowBox[{"a", "-", "b"}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
      RowBox[{"Min", "[", 
       RowBox[{"k", ",", "b"}], "]"}]], 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"k"},
         {"m"}
        }], ")"}], 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"a", "-", "b", "-", "k"}]},
         {
          RowBox[{"b", "-", "m"}]}
        }], ")"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", 
        "\[Phi]"}]]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.781416504353191*^9, 
  3.781416535009245*^9}},ExpressionUUID->"fcdd561b-a1a9-46d1-891e-\
980f790cc6cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"m", "=", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
   RowBox[{"Min", "[", 
    RowBox[{"k", ",", "b"}], "]"}]], 
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{"k", ",", "m"}], "]"}], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"a", "-", "b", "-", "k"}], ",", 
     RowBox[{"b", "-", "m"}]}], "]"}], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]]}]}]], "Input",\

 CellChangeTimes->{{3.7836863124325333`*^9, 3.783686341555797*^9}, {
  3.783686404141725*^9, 3.783686410875952*^9}, {3.783686451401154*^9, 
  3.78368646159111*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"db29a824-228f-40f0-a888-e682f42b28d9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "b"}], ",", 
             RowBox[{"-", "k"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", "+", "a", "-", 
             RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "]"}]}], 
        RowBox[{"a", "\[GreaterEqual]", 
         RowBox[{
          RowBox[{"2", " ", "b"}], "+", "k"}]}]},
       {
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", 
             RowBox[{"2", " ", "b"}], "-", "k"}], ")"}], " ", "\[Phi]"}]], 
         " ", 
         RowBox[{"Binomial", "[", 
          RowBox[{"k", ",", 
           RowBox[{
            RowBox[{"-", "a"}], "+", 
            RowBox[{"2", " ", "b"}], "+", "k"}]}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], "+", 
              RowBox[{"2", " ", "b"}]}], ",", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", "-", "a", "+", 
             RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "]"}]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.783686309474807*^9, {3.783686396945158*^9, 3.783686411501412*^9}, 
   3.7836864622265577`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"b74ee8d0-a804-49df-9677-eb60db1a3596"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"m", "=", "0"}], "k"], 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", "m"}], "]"}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"a", "-", "b", "-", "k"}], ",", 
      RowBox[{"b", "-", "m"}]}], "]"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]]}]}], "==", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"m", "=", "0"}], "b"], 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", "m"}], "]"}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"a", "-", "b", "-", "k"}], ",", 
      RowBox[{"b", "-", "m"}]}], "]"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]]}]}], "==", 
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "k"}], ",", 
     RowBox[{"1", "+", "a", "-", 
      RowBox[{"2", " ", "b"}], "-", "k"}], ",", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "]"}]}]}]], "Input",\

 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{{3.781417526015239*^9, 3.781417530922037*^9}, {
  3.7814229842894278`*^9, 3.781422990544134*^9}},
 Background->GrayLevel[1],
 CellLabel->"In[23]:=",ExpressionUUID->"a25101ad-f6f9-4495-87a8-b56cc2146d19"],

Cell[BoxData["True"], "Output",
 CellFrame->1,
 CellFrameColor->GrayLevel[1],
 CellChangeTimes->{3.781417531851388*^9, 3.781422991766562*^9},
 Background->GrayLevel[1],
 CellLabel->"Out[23]=",ExpressionUUID->"eea4737f-44f3-4c6c-a786-d2d58023c651"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "k"], 
    RowBox[{
     RowBox[{"Binomial", "[", 
      RowBox[{"k", ",", "m"}], "]"}], 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"a", "-", "b", "-", "k"}], ",", 
       RowBox[{"b", "-", "m"}]}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]]}]}], "==", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "b"], 
    RowBox[{
     RowBox[{"Binomial", "[", 
      RowBox[{"k", ",", "m"}], "]"}], 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"a", "-", "b", "-", "k"}], ",", 
       RowBox[{"b", "-", "m"}]}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "\[Phi]"}]]}]}], "==", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", 
        RowBox[{"2", " ", "b"}], "+", "k"}], ")"}], " ", "\[Phi]"}]], " ", 
    RowBox[{"Binomial", "[", 
     RowBox[{"k", ",", 
      RowBox[{"a", "-", 
       RowBox[{"2", " ", "b"}]}]}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"2", " ", "b"}]}], ",", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "b", "+", "k"}], ",", 
      RowBox[{"1", "-", "a", "+", 
       RowBox[{"2", " ", "b"}], "+", "k"}], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7814175816540318`*^9, 3.781417586814342*^9}, {
  3.78143226973313*^9, 3.781432289713825*^9}},
 Background->GrayLevel[1],
 CellLabel->"In[27]:=",ExpressionUUID->"7ddb4584-8d00-4435-ab6e-c1335a7bf20c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.781417589415152*^9, 3.781432290229272*^9},
 Background->GrayLevel[1],
 CellLabel->"Out[27]=",ExpressionUUID->"939e6a99-cc36-4c5a-a170-f65e2cf37d2f"]
}, {2}]],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], 
    RowBox[{"a", "-", "b"}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
    TagBox[GridBox[{
       {"\[Piecewise]", GridBox[{
          {
           RowBox[{
            RowBox[{"(", GridBox[{
               {
                RowBox[{"a", "-", "b", "-", "k"}]},
               {"b"}
              }], ")"}], 
            RowBox[{
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
              SubscriptBox["F", "1"]}], "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "b"}], ",", 
                RowBox[{"-", "k"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", "+", "a", "-", 
                RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "]"}]}], 
           RowBox[{"a", "\[GreaterEqual]", 
            RowBox[{
             RowBox[{"2", " ", "b"}], "+", "k"}]}]},
          {
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", 
                RowBox[{"2", " ", "b"}], "+", "k"}], ")"}], " ", "\[Phi]"}]], 
            
            RowBox[{"(", GridBox[{
               {"k"},
               {
                RowBox[{"a", "-", 
                 RowBox[{"2", "b"}]}]}
              }], ")"}], 
            RowBox[{
             RowBox[{
              SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
              SubscriptBox["F", "1"]}], "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "a"}], "+", 
                 RowBox[{"2", "b"}]}], ",", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", "-", "a", "+", 
                RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], "]"}]}], 
           RowBox[{"a", "<", 
            RowBox[{
             RowBox[{"2", " ", "b"}], "+", "k"}]}]}
         },
         AllowedDimensions->{2, Automatic},
         Editable->True,
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{1.}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.84]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}},
         Selectable->True]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.35]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     "Piecewise",
     DeleteWithContents->True,
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.781432991131229*^9, 3.78143299729637*^9}, {
   3.7814330351477013`*^9, 3.7814333874837*^9}, 3.781433459494688*^9, {
   3.781438412965007*^9, 
   3.781438432407872*^9}},ExpressionUUID->"21c1718f-ec51-4a72-af71-\
02729cb12f07"],

Cell[BoxData[{
 RowBox[{"\[Implies]", " ", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"a", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"b", "=", "0"}], 
     RowBox[{"\[LeftFloor]", 
      FractionBox["a", "2"], "\[RightFloor]"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], 
      RowBox[{"a", "-", "b"}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"2", "b"}], "+", "k", "-", "a"}]}], "]"}]}], 
       RowBox[{"Min", "[", 
        RowBox[{"k", ",", "b"}], "]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], 
        RowBox[{"a", "-", "b"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", "2"], ")"}], "b"], 
       RowBox[{"(", GridBox[{
          {"k"},
          {"m"}
         }], ")"}], 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"a", "-", "b", "-", "k"}]},
          {
           RowBox[{"b", "-", "m"}]}
         }], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             " ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
              "\[Phi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+",
             "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
             "]"}], "-", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
             "]"}], "+", 
            RowBox[{"6", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"a", ",", "b", ",", 
                RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
              "]"}]}], "+", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["h", "+"], 
            RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
           "\[Phi]", "]"}]}]}], ")"}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"a", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"b", "=", "0"}], 
      RowBox[{"\[LeftFloor]", 
       FractionBox["a", "2"], "\[RightFloor]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ")"}], "b"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
               RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
             "\[Phi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", "]"}],
            "-", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", "]"}],
            "+", 
           RowBox[{"6", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}]}], ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"a", "-", "b"}]], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
        TagBox[GridBox[{
           {"\[Piecewise]", GridBox[{
              {
               RowBox[{
                RowBox[{"(", GridBox[{
                   {
                    RowBox[{"a", "-", "b", "-", "k"}]},
                   {"b"}
                  }], ")"}], 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
                  SubscriptBox["F", "1"]}], "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "k"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", "+", "a", "-", 
                    RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                 "]"}]}], 
               RowBox[{"a", "\[GreaterEqual]", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", "k"}]}]},
              {
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", " ", "b"}], "+", "k"}], ")"}], " ", 
                  "\[Phi]"}]], 
                RowBox[{"(", GridBox[{
                   {"k"},
                   {
                    RowBox[{"a", "-", 
                    RowBox[{"2", "b"}]}]}
                  }], ")"}], 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
                  SubscriptBox["F", "1"]}], "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", "b"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", "-", "a", "+", 
                    RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                 "]"}]}], 
               RowBox[{"a", "<", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", "k"}]}]}
             },
             AllowedDimensions->{2, Automatic},
             Editable->True,
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{1.}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.84]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}},
             Selectable->True]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{1.}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.35]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         "Piecewise",
         DeleteWithContents->True,
         Editable->False,
         SelectWithContents->True,
         Selectable->False]}]}]}]}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.781434159007263*^9, 3.781434218845106*^9}, {
  3.781434579655179*^9, 3.7814345804943457`*^9}, {3.781438781498228*^9, 
  3.781438782723312*^9}},ExpressionUUID->"deac672d-5c1c-4f2b-ac6c-\
ba72006adf16"],

Cell[BoxData[
 RowBox[{"=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"a", "=", "2"}], "\[Infinity]"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"b", "=", "0"}], 
      RowBox[{"\[LeftFloor]", 
       FractionBox["a", "2"], "\[RightFloor]"}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ")"}], "b"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
               RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
             "\[Phi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
         RowBox[{
          SubscriptBox["f", 
           RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+", 
           "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", "]"}],
            "-", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", "]"}],
            "+", 
           RowBox[{"6", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], "+", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["h", "+"], 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
            "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["h", "+"], 
           RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
          "\[Phi]", "]"}]}]}], ")"}], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"a", "-", "b"}]], 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
               RowBox[{"(", GridBox[{
                  {
                   RowBox[{"a", "-", "b", "-", "k"}]},
                  {"b"}
                 }], ")"}], 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
                 SubscriptBox["F", "1"]}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "b"}], ",", 
                   RowBox[{"-", "k"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", "+", "a", "-", 
                   RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                "]"}]}], 
              RowBox[{"a", "\[GreaterEqual]", 
               RowBox[{
                RowBox[{"2", " ", "b"}], "+", "k"}]}]},
             {
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                 "\[Phi]"}]], 
               RowBox[{"(", GridBox[{
                  {"k"},
                  {
                   RowBox[{"a", "-", 
                    RowBox[{"2", "b"}]}]}
                 }], ")"}], 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
                 SubscriptBox["F", "1"]}], "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", "b"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", "-", "a", "+", 
                   RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                "]"}]}], 
              RowBox[{"a", "<", 
               RowBox[{
                RowBox[{"2", " ", "b"}], "+", "k"}]}]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            
            GridBoxAlignment->{
             "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{1.}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}},
            Selectable->True]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{1.}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False]}]}]}]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0.5, 0, 0.5],
 CellChangeTimes->{
  3.7814345872626753`*^9, {3.781438450986899*^9, 3.7814384567006483`*^9}, {
   3.7814387908860493`*^9, 3.7814388237332497`*^9}},
 Background->RGBColor[
  1., 1., 0.85],ExpressionUUID->"df4621da-6919-44fb-960d-ba03f4358d89"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TeXForm", "[", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"a", "=", "2"}], "\[Infinity]"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"b", "=", "0"}], 
       RowBox[{"\[LeftFloor]", 
        FractionBox["a", "2"], "\[RightFloor]"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "4"]}], ")"}], "b"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                RowBox[{"-", "2"}]}]], "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             " ", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "6"}]], "[", 
              "\[Phi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
          RowBox[{
           SubscriptBox["f", 
            RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "+",
             "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "4"}]], "[", "\[Phi]", 
             "]"}], "-", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "4"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "2"}]], "[", "\[Phi]", 
             "]"}], "+", 
            RowBox[{"6", 
             RowBox[{
              SubscriptBox[
               SuperscriptBox["h", "+"], 
               RowBox[{"a", ",", "b", ",", 
                RowBox[{"-", "1"}], ",", "2", ",", "2"}]], "[", "\[Phi]", 
              "]"}]}], "+", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["h", "+"], 
              RowBox[{"a", ",", "b", ",", 
               RowBox[{"-", "1"}], ",", "4", ",", "2"}]], "[", "\[Phi]", 
             "]"}]}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["h", "+"], 
            RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", "2"}]], "[", 
           "\[Phi]", "]"}]}]}], ")"}], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{"a", "-", "b"}]], 
        TagBox[GridBox[{
           {"\[Piecewise]", GridBox[{
              {
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "\[Phi]"}]], 
                
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{"-", "b"}], ",", 
                  RowBox[{"-", "k"}], ",", 
                  RowBox[{"1", "+", "a", "-", 
                   RowBox[{"2", " ", "b"}], "-", "k"}], ",", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                 "]"}]}], 
               RowBox[{"a", "\[GreaterEqual]", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", "k"}]}]},
              {
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{"a", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                  "\[Phi]"}]], 
                RowBox[{"Binomial", "[", 
                 RowBox[{"k", ",", 
                  RowBox[{"a", "-", 
                   RowBox[{"2", "b"}]}]}], "]"}], 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], "+", 
                   RowBox[{"2", "b"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "k"}], ",", 
                  RowBox[{"1", "-", "a", "+", 
                   RowBox[{"2", " ", "b"}], "+", "k"}], ",", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                 "]"}]}], 
               RowBox[{"a", "<", 
                RowBox[{
                 RowBox[{"2", " ", "b"}], "+", "k"}]}]}
             },
             AllowedDimensions->{2, Automatic},
             Editable->True,
             
             GridBoxAlignment->{
              "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{1.}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.84]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}},
             Selectable->True]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{1.}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.35]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         "Piecewise",
         DeleteWithContents->True,
         Editable->False,
         SelectWithContents->True,
         Selectable->False]}]}]}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<TeX-code:\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.782068923238325*^9, 3.782069040221291*^9}, {
  3.782069549635622*^9, 3.782069562811654*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"94fdce12-5253-4463-baee-13ea62f3d514"],

Cell[BoxData["\<\"TeX-code:\"\>"], "Print",
 CellChangeTimes->{3.782069041390894*^9, 3.782069564908955*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"5b17a6db-ea7f-4d05-89d9-b6c9d4a40137"],

Cell["\<\
\\sum _{a=2}^{\\infty } (-2 i)^a \\sum _{b=0}^{\\left\\lfloor \
\\frac{a}{2}\\right\\rfloor } \\left(-\\frac{1}{4}\\right)^b
   \\left(-\\frac{1}{2} \\left(e^{2 i \\phi } h^+{}_{a,b,3,0,-2}(\\phi \
)+e^{-2 i \\phi } h^+{}_{a,b,3,0,6}(\\phi
   )\\right)+\\left(1+e^{2 i \\phi }\\right) f_{a,b}(\\phi )+\\left(e^{-2 i \
\\phi }+1\\right) \\left(h^+{}_{a,b,-1,4,4}(\\phi
   )-h^+{}_{a,b,-1,0,4}(\\phi )\\right)-\\cos (2 \\phi ) \
\\left(h^+{}_{a,b,-1,0,2}(\\phi )+6 h^+{}_{a,b,-1,2,2}(\\phi
   )+h^+{}_{a,b,-1,4,2}(\\phi )\\right)-2 h^+{}_{a,b,3,0,2}(\\phi )\\right) \
\\sum _{k=0}^{a-b} \\left(
\\begin{array}{cc}
 \\{ & 
\\begin{array}{cc}
 e^{-i k \\phi } \\binom{a-b-k}{b} \\, _2F_1\\left(-b,-k;1+a-2 b-k;e^{-i \
\\phi }\\right) & a\\geq 2 b+k \\\\
 e^{i (a-2 (b+k)) \\phi } \\binom{k}{a-2 b} \\, _2F_1\\left(-a+2 \
b,-a+b+k;1-a+2 b+k;e^{-i \\phi }\\right) & a<2 b+k \\\\
\\end{array}
 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{{3.782069017611537*^9, 3.7820690413940268`*^9}, 
   3.78206956491625*^9},
 CellLabel->
  "Out[23]//TeXForm=",ExpressionUUID->"24996170-250a-4bda-93ff-9cea0de00d2f"]
}, {2}]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["h", "\[PlusMinus]"], 
    RowBox[{"a", ",", "b", ",", "s", ",", "t", ",", "N"}]], "[", "\[Phi]", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    FractionBox[
     RowBox[{"1", "+", "t"}], "2"], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"b", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
            " ", "Lb"}]}], ")"}], "\[Omega]"}], ")"}], 
       RowBox[{"a", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "N", "+", "1"}], ",", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
       RowBox[{"a", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "N", "+", "1"}], ",", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[PlusMinus]", 
            RowBox[{"(", 
             RowBox[{"a", "+", "N"}], ")"}]}], "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Lb", " ", "\[Omega]"}], "2"]}], ")"}], 
       RowBox[{"a", "+", "N"}]], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
         SubscriptBox["F", "2"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"b", "+", 
          FractionBox[
           RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "N", "+", "1"}], ",", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}]}],
     ")"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{
  3.781414499880796*^9, {3.781415972816749*^9, 3.7814159803910007`*^9}, {
   3.782801760002157*^9, 
   3.782801760523361*^9}},ExpressionUUID->"a521e884-4be0-499c-a6df-\
2497e6855c2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"b", "+", 
     FractionBox[
      RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "]"}], 
   RowBox[{
    OverscriptBox[
     RowBox[{
      SubscriptBox["\[InvisiblePrefixScriptBase]", "1"], 
      SubscriptBox["F", "2"]}], "~"], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "+", "N", "+", "1"}], ",", 
       RowBox[{"b", "+", 
        FractionBox[
         RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1"}]}], "}"}], ",", 
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}]}], "]"}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "\[Infinity]"], 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"b", "+", 
       FractionBox[
        RowBox[{"s", "+", "N", "+", "1"}], "2"], "+", "i"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "N", "+", "i"}], ")"}], "!"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"b", "+", 
        FractionBox[
         RowBox[{"s", "+", "t", "+", "N"}], "2"], "+", "1", "+", "i"}], 
       "]"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["x", "2"]}], ")"}], "i"], 
     RowBox[{"i", "!"}]]}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[1, 1, 0],
 CellChangeTimes->{{3.781415085682583*^9, 3.7814151324276123`*^9}, {
  3.781415412606985*^9, 3.78141542634674*^9}, {3.783661660652172*^9, 
  3.7836616934088783`*^9}},ExpressionUUID->"bbad9957-3d69-4343-8811-\
3ebda99cb4b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"a", ",", "b"}]], "[", "\[Phi]", "]"}], ":=", 
  RowBox[{
   SqrtBox["\[Pi]"], 
   SuperscriptBox["2", 
    RowBox[{"-", "a"}]], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"b", "+", "1"}], "]"}], 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"b", "+", "3"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"L", " ", "\[Omega]"}], ")"}], "a"], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", 
          RowBox[{"b", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"b", "+", "2"}], ",", 
          RowBox[{"b", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "\[Phi]"}], "-", 
          RowBox[{"Lb", " ", "\[Omega]"}]}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Lb"}], " ", "\[Omega]"}], ")"}], "a"], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", 
          RowBox[{"b", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"b", "+", "2"}], ",", 
          RowBox[{"b", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"Lb", " ", "\[Omega]"}], "2"], ")"}], "2"]}]}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"L", "-", "Lb"}], ")"}], "\[Omega]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "Lb"}]}], ")"}], 
         "\[Omega]"}], ")"}], "a"], 
      RowBox[{
       OverscriptBox[
        RowBox[{
         SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
         SubscriptBox["F", "3"]}], "~"], "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b", "+", "1"}], ",", 
          RowBox[{"b", "+", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"b", "+", "2"}], ",", 
          RowBox[{"b", "+", 
           FractionBox["5", "2"]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           SuperscriptBox["Lb", "2"], "-", 
           RowBox[{"2", " ", "L", " ", "Lb", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ")"}], 
         SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}]}], 
    ")"}]}]}]], "DisplayFormula",
 CellFrame->1,
 CellFrameColor->RGBColor[0, 0, 1],
 CellChangeTimes->{{3.779774380896439*^9, 3.77977443302174*^9}, {
   3.7797776457775917`*^9, 3.7797776968515453`*^9}, {3.7797777354330883`*^9, 
   3.7797777367593307`*^9}, {3.7799642499402847`*^9, 
   3.7799642744487047`*^9}, {3.779964313644465*^9, 3.7799643395866632`*^9}, 
   3.780134956365694*^9, 3.780137854066825*^9, {3.780312610353364*^9, 
   3.7803126377057056`*^9}, {3.780312771187909*^9, 3.780312790908202*^9}, {
   3.7803128485987263`*^9, 3.780312860683195*^9}, {3.780312908772122*^9, 
   3.780312932196747*^9}, {3.78031346146908*^9, 3.780313482632371*^9}, {
   3.780313534032176*^9, 3.780313558164706*^9}, {3.780313622180187*^9, 
   3.780313623838408*^9}, {3.780313882288459*^9, 3.780313913422215*^9}, {
   3.7810029075149*^9, 3.781003006037972*^9}, {3.783659721925324*^9, 
   3.7836597345866327`*^9}},ExpressionUUID->"a513a96b-37bc-4333-bf58-\
310d89557f1c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1357},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ad6d8113-25e2-4c01-b2d4-bfcf284fbcbb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 200, 3, 146, "Title",ExpressionUUID->"58c3acf7-64e0-4ce5-acca-7ff8a2451bb4"],
Cell[783, 27, 2661, 63, 114, "DisplayFormula",ExpressionUUID->"f20ce890-adad-4222-ab1a-4f9860e4de6e"],
Cell[3447, 92, 21317, 532, 921, "DisplayFormula",ExpressionUUID->"2440df98-7bad-4106-8ac3-4d63b6d06e9b"],
Cell[CellGroupData[{
Cell[24789, 628, 175, 3, 99, "Section",ExpressionUUID->"178f2dd8-26ed-44ed-a054-e635f1b773ef"],
Cell[CellGroupData[{
Cell[24989, 635, 531, 13, 68, "Input",ExpressionUUID->"dabb3c7c-186d-43f4-a4d0-d6a8f09da1c2"],
Cell[25523, 650, 390, 10, 97, "Output",ExpressionUUID->"76e6e3ae-5f61-4640-a258-042e8070ad7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25950, 665, 429, 11, 70, "Input",ExpressionUUID->"94da83ad-23a4-4f5d-9f91-1f06c93b2bd4"],
Cell[26382, 678, 6448, 125, 385, "Output",ExpressionUUID->"eb88cd48-7574-473a-bfb3-9271bbb8c0f6"]
}, Open  ]],
Cell[32845, 806, 232, 4, 52, "Text",ExpressionUUID->"b95663c0-c70a-4aba-86db-08b0a1f644f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33114, 815, 280, 4, 99, "Section",ExpressionUUID->"d96527e3-9bcb-4c1f-93ca-cbb906e28028"],
Cell[33397, 821, 716, 21, 69, "DisplayFormula",ExpressionUUID->"a4b347b6-efbe-4d08-b6e3-0f1a7c71df42"],
Cell[34116, 844, 5872, 171, 259, "DisplayFormula",ExpressionUUID->"3db85d62-09e1-48db-900e-124feeabe001"],
Cell[39991, 1017, 219, 5, 52, "Text",ExpressionUUID->"d439d168-acbe-432f-a46f-6d24bf8a5f3d"],
Cell[40213, 1024, 2379, 63, 59, "DisplayFormula",ExpressionUUID->"79d44c70-5a4a-42a5-bcf8-2800f03cb7c9"],
Cell[CellGroupData[{
Cell[42617, 1091, 1366, 29, 94, "Subsection",ExpressionUUID->"f3728526-0918-42e9-829b-389a7fca6f3a"],
Cell[43986, 1122, 949, 25, 97, "DisplayFormula",ExpressionUUID->"2cecfab5-8da0-430a-887d-d2c2edfe66c4"],
Cell[44938, 1149, 2623, 69, 105, "DisplayFormula",ExpressionUUID->"49b65b11-6787-439c-aaa7-9191f0a4bcff"],
Cell[47564, 1220, 7117, 190, 357, "DisplayFormula",ExpressionUUID->"134afc74-58b9-4ead-ad29-57243e69e947"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54718, 1415, 1614, 33, 87, "Subsection",ExpressionUUID->"25f1f5dc-447e-476c-bc25-26079b22dae6"],
Cell[56335, 1450, 2782, 81, 154, "DisplayFormula",ExpressionUUID->"df22e526-0d12-435b-a4b5-d34c5d7f428d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59154, 1536, 919, 20, 87, "Subsection",ExpressionUUID->"ca6e4127-d623-458f-b81a-89c5cc618eb2"],
Cell[CellGroupData[{
Cell[60098, 1560, 1058, 29, 125, "Input",ExpressionUUID->"2b07e2e5-4d81-4e3e-9a36-6a328f04f667"],
Cell[61159, 1591, 393, 9, 70, "Output",ExpressionUUID->"ce980c8e-0bf5-40d2-b4b2-7ebc4f797ef8"]
}, Closed]],
Cell[CellGroupData[{
Cell[61589, 1605, 458, 12, 60, "Input",ExpressionUUID->"1a2fc095-9fcc-4af9-a2d8-f1daa2b22fc3"],
Cell[62050, 1619, 1002, 32, 93, "Output",ExpressionUUID->"e2379dfc-d0fa-464f-a942-3bc7aba7707d"]
}, Open  ]],
Cell[63067, 1654, 1832, 53, 97, "DisplayFormula",ExpressionUUID->"3e302ef4-f10f-4b33-8f52-64265fc23a39"],
Cell[CellGroupData[{
Cell[64924, 1711, 1092, 25, 87, "Subsubsection",ExpressionUUID->"f5f2bb14-0983-4854-a422-4a0aeebb5059"],
Cell[66019, 1738, 173, 3, 52, "Text",ExpressionUUID->"18d15b82-0c01-4d2b-bbf8-b55f14464b34"],
Cell[CellGroupData[{
Cell[66217, 1745, 288, 7, 70, "Input",ExpressionUUID->"6675ce59-e8b9-4be9-a6ed-ed365cf8d4d7"],
Cell[66508, 1754, 496, 11, 35, "Message",ExpressionUUID->"01c8650a-6ef0-400a-a369-4609d3e475b2"],
Cell[67007, 1767, 308, 7, 70, "Output",ExpressionUUID->"2299a90b-e4b6-4104-b61b-503dddbbc2ae"]
}, {2}]],
Cell[67327, 1777, 219, 5, 52, "Text",ExpressionUUID->"1c9f9892-b560-4d2f-9673-7adaa72d6445"],
Cell[CellGroupData[{
Cell[67571, 1786, 318, 7, 70, "Input",ExpressionUUID->"1c85d3c2-22d3-41a2-b689-1411d9d09504"],
Cell[67892, 1795, 373, 10, 67, "Output",ExpressionUUID->"26bf84be-5dfd-421e-8bfa-4caaf166b890"]
}, {2}]],
Cell[68277, 1808, 1612, 35, 99, "Text",ExpressionUUID->"b6a3b3b7-67df-491b-9cef-7ce12ac85ab4"],
Cell[CellGroupData[{
Cell[69914, 1847, 1837, 52, 70, "Input",ExpressionUUID->"d853f02b-fbc4-40f5-916e-e1364adc33d4"],
Cell[71754, 1901, 374, 5, 49, "Output",ExpressionUUID->"a6378a30-1f0f-4819-a59a-97438c11f58e"]
}, {2}]],
Cell[CellGroupData[{
Cell[72162, 1911, 2064, 53, 70, "Input",ExpressionUUID->"36c4d845-f300-4373-864f-e94a6331f3c3"],
Cell[74229, 1966, 154, 3, 49, "Output",ExpressionUUID->"e93ac15e-0280-4a31-8f5b-425ad681439a"]
}, {2}]],
Cell[CellGroupData[{
Cell[74417, 1974, 1827, 57, 70, "Input",ExpressionUUID->"8ac91734-5236-473e-8b33-87a6d2b741f5"],
Cell[76247, 2033, 745, 12, 49, "Output",ExpressionUUID->"3aa29c2d-9438-4d70-b35c-ba4c7ef676c9"]
}, {2}]],
Cell[CellGroupData[{
Cell[77026, 2050, 1050, 29, 70, "Input",ExpressionUUID->"30258564-81e0-4665-9036-89fd40156859"],
Cell[78079, 2081, 416, 10, 49, "Output",ExpressionUUID->"f9858838-ccb8-4f6a-929f-455490778896"]
}, {2}]],
Cell[CellGroupData[{
Cell[78529, 2096, 1240, 35, 70, "Input",ExpressionUUID->"4d8b3f56-e459-41a8-a914-b762bdfe4bc5"],
Cell[79772, 2133, 438, 10, 49, "Output",ExpressionUUID->"c2de7d02-cd85-4638-abaf-0f0922123b5b"]
}, {2}]],
Cell[80222, 2146, 1528, 36, 82, "DisplayFormula",ExpressionUUID->"cd62c109-3e09-4cee-8d79-9996f4c9554a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81787, 2187, 1670, 35, 72, "Subsubsection",ExpressionUUID->"f5326260-a7e2-4914-93c3-1f2986a3f824"],
Cell[83460, 2224, 5101, 152, 243, "DisplayFormula",ExpressionUUID->"34a407ba-4b35-4e66-bf10-372c9db81c0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88598, 2381, 846, 23, 72, "Subsubsection",ExpressionUUID->"8c920394-d2ed-470e-ab8c-66a38f2dac42"],
Cell[89447, 2406, 9068, 260, 533, "DisplayFormula",ExpressionUUID->"e3607bb7-09e7-40fc-9e55-4e4c13682884"],
Cell[98518, 2668, 5388, 154, 254, "DisplayFormula",ExpressionUUID->"53720576-8a89-458f-ac9c-521cb93736b5"],
Cell[103909, 2824, 4411, 133, 185, "DisplayFormula",ExpressionUUID->"d7fbd32a-096a-48fe-85d7-8e310453ed37"],
Cell[CellGroupData[{
Cell[108345, 2961, 4129, 117, 228, "Input",ExpressionUUID->"5e1937cf-bab2-49d7-a253-90f4b10d6032"],
Cell[112477, 3080, 293, 5, 34, "Print",ExpressionUUID->"a40086f2-d532-4393-9d75-9061dff0d8a1"]
}, {2}]],
Cell[CellGroupData[{
Cell[112804, 3090, 4889, 134, 282, "Input",ExpressionUUID->"2a5b17ef-d014-4e47-95db-3b1da9a09e30"],
Cell[117696, 3226, 212, 4, 34, "Print",ExpressionUUID->"0b1486f5-3f39-48eb-ad1a-05948d972ffc"],
Cell[117911, 3232, 1000, 18, 215, "Output",ExpressionUUID->"0ae00fb7-3afe-4c1f-b44f-84b94e9aae47"]
}, {2}]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118957, 3256, 167, 3, 67, "Subsubsection",ExpressionUUID->"2f2e3aa4-5465-4283-af41-275eb86c37da"],
Cell[119127, 3261, 5069, 142, 359, "DisplayFormula",ExpressionUUID->"202a00b2-a2e7-4ca4-95f1-990f117bc675"],
Cell[124199, 3405, 4032, 118, 243, "DisplayFormula",ExpressionUUID->"64f26ce5-f080-4dc8-bbbc-243adb11a5a2"],
Cell[128234, 3525, 4347, 140, 165, "DisplayFormula",ExpressionUUID->"c52c3207-2ad4-4f55-9f06-d4a9c78065ce"],
Cell[132584, 3667, 5659, 157, 256, "DisplayFormula",ExpressionUUID->"bcab6116-d50c-4266-b999-7854bd12feaa"],
Cell[138246, 3826, 4566, 133, 194, "DisplayFormula",ExpressionUUID->"fa3c2485-f78b-4459-a99a-594e92f1aeda"],
Cell[CellGroupData[{
Cell[142837, 3963, 8209, 233, 407, "Input",ExpressionUUID->"f414f9ad-6940-4384-95de-1b037d922deb"],
Cell[151049, 4198, 290, 5, 34, "Print",ExpressionUUID->"b575cdf6-4b34-448a-81e7-c8e2b615acda"]
}, {2}]],
Cell[CellGroupData[{
Cell[151373, 4208, 5301, 142, 70, "Input",ExpressionUUID->"c1ac3e61-026d-4285-8713-8783aadb55e6"],
Cell[156677, 4352, 190, 4, 34, "Print",ExpressionUUID->"7500baad-3594-42e1-afa1-9144cbda88c1"],
Cell[156870, 4358, 1152, 20, 70, "Output",ExpressionUUID->"b6e6600b-6d60-4583-92a0-84aa95103172"]
}, {2}]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158080, 4385, 169, 3, 80, "Subsection",ExpressionUUID->"f668be5b-7144-4c73-9920-856d3c6b6c35"],
Cell[158252, 4390, 10916, 315, 370, "DisplayFormula",ExpressionUUID->"a1d7b643-0dcd-44cb-9994-b9b48c093c73"],
Cell[169171, 4707, 4906, 139, 179, "DisplayFormula",ExpressionUUID->"2bcfc7a2-c5c5-4057-9f01-ecce93f99bba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174126, 4852, 330, 5, 99, "Section",ExpressionUUID->"6c9b78da-779b-4128-9933-0d9d028b8d8a"],
Cell[174459, 4859, 8871, 249, 333, "DisplayFormula",ExpressionUUID->"37a230d5-0b09-4239-8379-660f14fb9a3a"],
Cell[183333, 5110, 4680, 128, 176, "DisplayFormula",ExpressionUUID->"400fd582-017e-4214-aae7-4451b1026d3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188050, 5243, 380, 6, 99, "Section",ExpressionUUID->"9dce3ead-679c-47c4-9195-5cbce380c874"],
Cell[188433, 5251, 4304, 108, 163, "DisplayFormula",ExpressionUUID->"cdfc362d-93c5-4d8e-8356-e82fed5e26fe"],
Cell[192740, 5361, 1095, 28, 93, "DisplayFormula",ExpressionUUID->"cf85eaae-0761-4400-9324-881469cb5c6a"],
Cell[193838, 5391, 1952, 48, 90, "DisplayFormula",ExpressionUUID->"7c1c282e-955f-43ca-8ae3-489bd522c324"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195827, 5444, 185, 3, 99, "Section",ExpressionUUID->"2ba71d99-366d-4fb5-b2c5-2bf06e005f59"],
Cell[196015, 5449, 23267, 588, 862, "DisplayFormula",ExpressionUUID->"b8cef0b8-4527-454f-9339-1c8855572393"],
Cell[219285, 6039, 11380, 312, 462, "DisplayFormula",ExpressionUUID->"54c1e464-f98e-4fbc-8bf8-e165ec461e88"],
Cell[CellGroupData[{
Cell[230690, 6355, 12258, 301, 492, "Input",ExpressionUUID->"75f67ee3-1c18-4c75-b4a7-c8f850719eb2"],
Cell[242951, 6658, 213, 4, 34, "Print",ExpressionUUID->"aa0a8aa6-54f3-46a0-bb82-e0c77a853de4"],
Cell[243167, 6664, 1710, 29, 338, "Output",ExpressionUUID->"b31c8df0-7fca-4cb5-a48e-02125b3bfb09"]
}, {2}]],
Cell[244889, 6696, 973, 27, 83, "DisplayFormula",ExpressionUUID->"5389cdb8-0871-4965-87c1-a1d26b9671da"],
Cell[245865, 6725, 108641, 1789, 731, "Input",ExpressionUUID->"7dde950a-acae-4a40-b3eb-cad014ddd4a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354543, 8519, 276, 4, 102, "Chapter",ExpressionUUID->"efa7b3ca-8dc4-42d4-b0e9-733366870efc"],
Cell[354822, 8525, 4623, 133, 136, "DisplayFormula",ExpressionUUID->"22883437-7e2c-465b-b461-4158398059a6"],
Cell[359448, 8660, 5756, 158, 256, "DisplayFormula",ExpressionUUID->"fbd190db-f87e-4547-9be6-f71f9c54ec4e"],
Cell[365207, 8820, 235, 6, 52, "Text",ExpressionUUID->"625b568e-6f65-4d6b-97d2-d0a74fe47cd5"],
Cell[365445, 8828, 2371, 70, 84, "DisplayFormula",ExpressionUUID->"9af0ad0f-3b7b-4153-acf9-b831b634a872"],
Cell[367819, 8900, 1685, 54, 110, "DisplayFormula",ExpressionUUID->"fed798e3-8651-41e3-8fb7-2ccafc0e5abd"],
Cell[369507, 8956, 2368, 72, 84, "DisplayFormula",ExpressionUUID->"129f1a89-935d-43c5-bdeb-ef803f70e65c"],
Cell[371878, 9030, 2087, 58, 121, "DisplayFormula",ExpressionUUID->"06577024-b29f-4b8f-9166-82bd69138bb8"],
Cell[373968, 9090, 5348, 160, 192, "DisplayFormula",ExpressionUUID->"a992229d-ad57-4ab2-be1b-99361ed6f394"],
Cell[379319, 9252, 470, 11, 52, "Text",ExpressionUUID->"13e026ec-23e4-47cc-9948-3f5c7b84315f"],
Cell[379792, 9265, 4515, 135, 193, "DisplayFormula",ExpressionUUID->"2c49ce13-ea22-4b54-afc5-0b80f2a9ce59"],
Cell[384310, 9402, 4671, 134, 146, "DisplayFormula",ExpressionUUID->"b4a76ae0-40a5-48d8-96de-c2dcd819b485"],
Cell[388984, 9538, 187, 3, 52, "Text",ExpressionUUID->"007c63aa-8f54-479e-a2e7-f43298be6e95"],
Cell[389174, 9543, 9173, 271, 449, "DisplayFormula",ExpressionUUID->"507501d3-e0b7-41f7-84b4-c1f7122f6761"],
Cell[CellGroupData[{
Cell[398372, 9818, 196, 3, 94, "Subchapter",ExpressionUUID->"bc7e116b-aa00-43e5-9b51-80dcf1e6eb13"],
Cell[398571, 9823, 4621, 133, 146, "DisplayFormula",ExpressionUUID->"23569fee-cc52-40e0-af25-5f525714cee4"],
Cell[CellGroupData[{
Cell[403217, 9960, 951, 30, 101, "Input",ExpressionUUID->"c3c5b786-3dd7-45e6-a07f-08cdae1cfff8"],
Cell[404171, 9992, 175, 2, 49, "Output",ExpressionUUID->"db9beae1-689c-4c96-9683-e5234b3e1f61"]
}, Open  ]],
Cell[404361, 9997, 4685, 136, 179, "DisplayFormula",ExpressionUUID->"4143c3a1-9ff2-415b-afc3-93f1c6c3e593"],
Cell[409049, 10135, 1873, 65, 84, "DisplayFormula",ExpressionUUID->"fcdd561b-a1a9-46d1-891e-980f790cc6cd"],
Cell[CellGroupData[{
Cell[410947, 10204, 845, 24, 89, "Input",ExpressionUUID->"db29a824-228f-40f0-a888-e682f42b28d9"],
Cell[411795, 10230, 3381, 93, 91, "Output",ExpressionUUID->"b74ee8d0-a804-49df-9677-eb60db1a3596"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415213, 10328, 1587, 47, 70, "Input",ExpressionUUID->"a25101ad-f6f9-4495-87a8-b56cc2146d19"],
Cell[416803, 10377, 247, 5, 77, "Output",ExpressionUUID->"eea4737f-44f3-4c6c-a786-d2d58023c651"]
}, {2}]],
Cell[CellGroupData[{
Cell[417084, 10387, 2090, 61, 70, "Input",ExpressionUUID->"7ddb4584-8d00-4435-ab6e-c1335a7bf20c"],
Cell[419177, 10450, 201, 3, 49, "Output",ExpressionUUID->"939e6a99-cc36-4c5a-a170-f65e2cf37d2f"]
}, {2}]],
Cell[419390, 10456, 4236, 114, 110, "DisplayFormula",ExpressionUUID->"21c1718f-ec51-4a72-af71-02729cb12f07"],
Cell[423629, 10572, 12823, 351, 355, "DisplayFormula",ExpressionUUID->"deac672d-5c1c-4f2b-ac6c-ba72006adf16"],
Cell[436455, 10925, 8226, 220, 236, "DisplayFormula",ExpressionUUID->"df4621da-6919-44fb-960d-ba03f4358d89"],
Cell[CellGroupData[{
Cell[444706, 11149, 7985, 207, 70, "Input",ExpressionUUID->"94fdce12-5253-4463-baee-13ea62f3d514"],
Cell[452694, 11358, 212, 4, 34, "Print",ExpressionUUID->"5b17a6db-ea7f-4d05-89d9-b6c9d4a40137"],
Cell[452909, 11364, 1123, 26, 70, "Output",ExpressionUUID->"24996170-250a-4bda-93ff-9cea0de00d2f"]
}, {2}]],
Cell[454044, 11393, 4515, 135, 193, "DisplayFormula",ExpressionUUID->"a521e884-4be0-499c-a6df-2497e6855c2c"],
Cell[458562, 11530, 1713, 54, 110, "DisplayFormula",ExpressionUUID->"bbad9957-3d69-4343-8811-3ebda99cb4b1"],
Cell[460278, 11586, 4687, 131, 191, "DisplayFormula",ExpressionUUID->"a513a96b-37bc-4333-bf58-310d89557f1c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> NH_Dtrunc_L=L__SingleSplit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    301795,       6336]
NotebookOptionsPosition[    295488,       6239]
NotebookOutlinePosition[    295853,       6255]
CellTagsIndexPosition[    295810,       6252]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"LaunchKernels", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParallelEvaluate", "[", 
   RowBox[{"Unprotect", "[", "Power", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParallelEvaluate", "[", 
   RowBox[{
    RowBox[{"Power", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "+", 
        RowBox[{"0", "\[ImaginaryI]"}]}], "|", 
       RowBox[{"0.", "+", 
        RowBox[{"0.", "\[ImaginaryI]"}]}]}], ",", 
      RowBox[{"0", "|", "0."}]}], "]"}], "=", "1"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParallelEvaluate", "[", 
   RowBox[{"Protect", "[", "Power", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.783685271856719*^9, 3.783685301565065*^9}, {
   3.783747527709681*^9, 3.7837475616363697`*^9}, {3.783834487141272*^9, 
   3.78383448817449*^9}, {3.7838472201922503`*^9, 3.783847220507064*^9}, {
   3.7838472828484087`*^9, 3.783847284513912*^9}, {3.783884829246923*^9, 
   3.783884830015449*^9}, {3.784005969166665*^9, 3.784005969259737*^9}, {
   3.784105187398234*^9, 3.7841051875221863`*^9}, 3.785044136357937*^9, 
   3.785044173347724*^9, {3.7851283019098587`*^9, 3.7851283020299377`*^9}, {
   3.82436610400312*^9, 3.824366104581008*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"70edeeff-3ed7-48e5-bf5e-5c546a1548a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"KernelObject\"\>", "[", 
    RowBox[{"1", ",", "\<\"local\"\>"}], "]"}], ",", 
   RowBox[{"\<\"KernelObject\"\>", "[", 
    RowBox[{"2", ",", "\<\"local\"\>"}], "]"}], ",", 
   RowBox[{"\<\"KernelObject\"\>", "[", 
    RowBox[{"3", ",", "\<\"local\"\>"}], "]"}], ",", 
   RowBox[{"\<\"KernelObject\"\>", "[", 
    RowBox[{"4", ",", "\<\"local\"\>"}], "]"}], ",", 
   RowBox[{"\<\"KernelObject\"\>", "[", 
    RowBox[{"5", ",", "\<\"local\"\>"}], "]"}], ",", 
   RowBox[{"\<\"KernelObject\"\>", "[", 
    RowBox[{"6", ",", "\<\"local\"\>"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.783863169005028*^9, 3.783884832910532*^9, 3.7839174870470343`*^9, 
   3.783923875788965*^9, 3.7839406487799797`*^9, 3.7839606331969757`*^9, 
   3.784005972243553*^9, 3.784018902800982*^9, 3.784018990038978*^9, 
   3.7840191650166388`*^9, 3.78402638589036*^9, 3.784028926238656*^9, 
   3.784032438117968*^9, 3.784105190794614*^9, 3.784176605948995*^9, 
   3.784478124282701*^9, 3.784478169127019*^9, {3.7848095542276373`*^9, 
   3.784809570293028*^9}, 3.784900077441918*^9, 3.785128306023114*^9, 
   3.7852198120259333`*^9, {3.78522017646367*^9, 3.785220205545969*^9}, 
   3.785230145311305*^9, 3.82436610686485*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"eea45fda-670b-486c-a358-779a6252c2e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hp", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "s_", ",", "t_", ",", "n_", ",", "\[Phi]_"}], "]"}],
    ":=", "  ", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"b", "+", 
      FractionBox[
       RowBox[{"1", "+", "n", "+", "s"}], "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
     RowBox[{"a", "+", "n"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
        RowBox[{"a", "+", "n"}]], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"1", "+", "n", "+", "s"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a", "+", "n"}], ",", 
           RowBox[{"b", "+", 
            FractionBox[
             RowBox[{"n", "+", "s", "+", "t"}], "2"], " ", "+", "1"}]}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", " ", "\[Omega]"}], ")"}], "2"], "2"]}], "  ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"a", "+", "n"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "\[Omega]"}]]}], 
         " ", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{" ", 
           RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]}]]}], " ", 
        ")"}], 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"1", "+", "n", "+", "s"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a", "+", "n"}], ",", 
           RowBox[{"b", "+", 
            FractionBox[
             RowBox[{"n", "+", "s", "+", "t"}], "2"], " ", "+", "1"}]}], 
          "}"}], ",", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", " ", "\[Omega]"}], ")"}], "2"], "4"]}]}], "]"}]}]}],
      ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hm", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "s_", ",", "t_", ",", "n_", ",", "\[Phi]_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "b"}], "+", "n", "+", "s"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "t"}], "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], 
     RowBox[{"a", "+", "n"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
        RowBox[{"a", "+", "n"}]], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"1", "+", "n", "+", "s"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a", "+", "n"}], ",", 
           RowBox[{"b", "+", 
            FractionBox[
             RowBox[{"n", "+", "s", "+", "t"}], "2"], " ", "+", "1"}]}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", " ", "\[Omega]"}], ")"}], "2"], "2"]}], "  ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"a", "+", "n"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "\[Omega]"}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], " ", ")"}], 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", "+", 
           FractionBox[
            RowBox[{"1", "+", "n", "+", "s"}], "2"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a", "+", "n"}], ",", 
           RowBox[{"b", "+", 
            FractionBox[
             RowBox[{"n", "+", "s", "+", "t"}], "2"], " ", "+", "1"}]}], 
          "}"}], ",", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", " ", "\[Omega]"}], ")"}], "2"], "4"]}]}], "]"}]}]}],
      ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "b_", ",", "\[Phi]_"}], "]"}], ":=", " ", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "b"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "b"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"L", " ", "\[Omega]"}], "2"], ")"}], "a"], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], "a"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "\[Omega]"}]]}], 
         "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "\[Omega]"}]]}], " ", ")"}],
        " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "b"}], ",", 
           RowBox[{"3", "+", "b"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", 
           RowBox[{"2", "+", "b"}], ",", 
           RowBox[{
            FractionBox["5", "2"], "+", "b"}]}], "}"}], ",", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"L", " ", "\[Omega]"}], ")"}], "2"], "4"]}]}], "]"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}], "a"], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "b"}], ",", 
           RowBox[{"3", "+", "b"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", 
           RowBox[{"2", "+", "b"}], ",", 
           RowBox[{
            FractionBox["5", "2"], "+", "b"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L", " ", "\[Omega]"}], ")"}], "2"], "2"]}], "  ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}]}], "]"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"\[Phi]_", ",", "aStart_", ",", "aEnd_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"time", ",", "sum"}], "}"}], ",", 
     RowBox[{
      RowBox[{"time", "=", "0"}], ";", 
      RowBox[{"sum", "=", "0"}], ";", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["\[Pi]", "8"], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            ")"}], 
           RowBox[{"hp", "[", 
            RowBox[{
            "0", ",", "0", ",", "3", ",", "0", ",", "0", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], ")"}], 
           RowBox[{"hm", "[", 
            RowBox[{
            "0", ",", "0", ",", "2", ",", "0", ",", "1", ",", "\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{"hm", "[", 
           RowBox[{
           "0", ",", "0", ",", "3", ",", "0", ",", "2", ",", "\[Phi]"}], 
           "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Pi]", " "}], "4"], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "1"], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "j"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"k", "=", "0"}], "j"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], "k"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"l", "=", "0"}], 
                RowBox[{"j", "-", "k"}]], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["\[ImaginaryI]", "2"], ")"}], 
                 RowBox[{"m", "+", "l"}]], 
                RowBox[{"Binomial", "[", 
                 RowBox[{"k", ",", "m"}], "]"}], 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "k"}], ",", "l"}], "]"}], 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m"}], ")"}], " ", "\[Phi]"}]], 
                "\[IndentingNewLine]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], "2"]}], 
                   RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "6", 
                    ",", "\[Phi]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                    ")"}], 
                   RowBox[{"f", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", "\[Phi]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                    "]"}], "-", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                    "]"}], "+", 
                    RowBox[{"6", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], "+", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{"hp", "[", 
                    RowBox[{
                    RowBox[{"j", "+", "m", "+", "l"}], ",", 
                    RowBox[{"m", "+", "l"}], ",", "3", ",", "0", ",", "2", 
                    ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}]}]}]}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
                 RowBox[{"hp", "[", 
                  RowBox[{"2", ",", "0", ",", "3", ",", "0", ",", 
                   RowBox[{"-", "2"}], ",", "\[Phi]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                 RowBox[{"hp", "[", 
                  RowBox[{
                  "2", ",", "0", ",", "3", ",", "0", ",", "6", ",", 
                   "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}],
               " ", 
              RowBox[{"f", "[", 
               RowBox[{"2", ",", "0", ",", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                  "\[Phi]"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"hp", "[", 
                 RowBox[{"2", ",", "0", ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                 "]"}], "-", 
                RowBox[{"hp", "[", 
                 RowBox[{"2", ",", "0", ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                 "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"hp", "[", 
                 RowBox[{"2", ",", "0", ",", 
                  RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                 "]"}], "+", 
                RowBox[{"6", 
                 RowBox[{"hp", "[", 
                  RowBox[{"2", ",", "0", ",", 
                   RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                  "]"}]}], "+", 
                RowBox[{"hp", "[", 
                 RowBox[{"2", ",", "0", ",", 
                  RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                 "]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"hp", "[", 
               RowBox[{
               "2", ",", "0", ",", "3", ",", "0", ",", "2", ",", "\[Phi]"}], 
               "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"a", "=", "3"}], "4"], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"b", "=", "0"}], 
              RowBox[{"\[LeftFloor]", 
               FractionBox["a", "2"], "\[RightFloor]"}]], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", 
                 FractionBox["1", "4"]}], ")"}], "b"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}], ",", "\[Phi]"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "3", ",", "0", ",", "6", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                  ")"}], 
                 RowBox[{"f", "[", 
                  RowBox[{"a", ",", "b", ",", "\[Phi]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], "+", "1"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                    "]"}], "-", 
                   RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Phi]"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                    "]"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], "+", 
                   RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"hp", "[", 
                  RowBox[{
                  "a", ",", "b", ",", "3", ",", "0", ",", "2", ",", 
                   "\[Phi]"}], "]"}]}]}], ")"}], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"k", "=", "0"}], 
                RowBox[{"a", "-", "b"}]], 
               TagBox[GridBox[{
                  {"\[Piecewise]", GridBox[{
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
                    "\[Phi]"}]], 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "+", "a", "-", 
                    RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    RowBox[{"a", "\[GreaterEqual]", 
                    RowBox[{
                    RowBox[{"2", " ", "b"}], "+", "k"}]}]},
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"k", ",", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", " ", "b"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "-", "a", "+", 
                    RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    TagBox["True",
                    "PiecewiseDefault",
                    AutoDelete->True]}
                    },
                    AllowedDimensions->{2, Automatic},
                    Editable->True,
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{1.}}, "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.84]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}},
                    Selectable->True]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                 
                 GridBoxItemSize->{
                  "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {{1.}}, "RowsIndexed" -> {}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.35]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                "Piecewise",
                DeleteWithContents->True,
                Editable->False,
                SelectWithContents->True,
                Selectable->False]}]}]}]}]}], "+", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"$KernelID", "\[Equal]", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"time", ",", "sum"}], "}"}], "+=", 
                    RowBox[{"AbsoluteTiming", "[", 
                    RowBox[{"Sow", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{"Sow", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], ")"}], "b"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}], ",", "\[Phi]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "3", ",", "0", ",", "6", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                    ")"}], 
                    RowBox[{"f", "[", 
                    RowBox[{"a", ",", "b", ",", "\[Phi]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                    "]"}], "-", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                    "]"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], "+", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "3", ",", "0", ",", "2", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}], 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{"Sow", "[", 
                    TagBox[GridBox[{
                    {"\[Piecewise]", GridBox[{
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
                    "\[Phi]"}]], 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "+", "a", "-", 
                    RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    RowBox[{"a", "\[GreaterEqual]", 
                    RowBox[{
                    RowBox[{"2", " ", "b"}], "+", "k"}]}]},
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"k", ",", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", " ", "b"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "-", "a", "+", 
                    RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    TagBox["True",
                    "PiecewiseDefault",
                    AutoDelete->True]}
                    },
                    AllowedDimensions->{2, Automatic},
                    Editable->True,
                    
                    GridBoxAlignment->{"Columns" -> {{Left}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
                    "RowsIndexed" -> {}},
                    
                    GridBoxItemSize->{"Columns" -> {{Automatic}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
                    "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.84]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}},
                    Selectable->True]}
                    },
                    
                    GridBoxAlignment->{"Columns" -> {{Left}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
                    "RowsIndexed" -> {}},
                    
                    GridBoxItemSize->{"Columns" -> {{Automatic}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
                    "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.35]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                    "Piecewise",
                    DeleteWithContents->True,
                    Editable->False,
                    SelectWithContents->True,
                    Selectable->False], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "0", ",", 
                    RowBox[{"a", "-", "b"}]}], "}"}]}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"b", ",", "0", ",", 
                    RowBox[{"\[LeftFloor]", 
                    FractionBox["a", "2"], "\[RightFloor]"}]}], "}"}]}], 
                    "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "]"}]}], 
                   ";", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"a", ",", "50"}], "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<a=\>\"", ",", "a", ",", "\"\<: \>\"", ",", 
                    RowBox[{"IntegerPart", "[", 
                    RowBox[{"time", "/", "60"}], "]"}], ",", "\"\< min  \>\"",
                     ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{"time", ",", "60"}], "]"}], ",", 
                    "\"\< s,\\t precision: \>\"", ",", 
                    RowBox[{"Precision", "[", "sum", "]"}], ",", 
                    "\"\<,\\t \[Phi]=\>\"", ",", 
                    RowBox[{"N", "[", 
                    RowBox[{"\[Phi]", ",", "3"}], "]"}]}], "]"}], ";", 
                    RowBox[{"time", "=", "0"}], ";", 
                    RowBox[{"sum", "=", "0"}]}], ","}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{"Sow", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], ")"}], "b"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}], ",", "\[Phi]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "3", ",", "0", ",", "6", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                    ")"}], 
                    RowBox[{"f", "[", 
                    RowBox[{"a", ",", "b", ",", "\[Phi]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                    "]"}], "-", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                    "]"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], "+", 
                    RowBox[{"hp", "[", 
                    RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                    "]"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"hp", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "3", ",", "0", ",", "2", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}], 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{"Sow", "[", 
                    TagBox[GridBox[{
                    {"\[Piecewise]", GridBox[{
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
                    "\[Phi]"}]], 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "+", "a", "-", 
                    RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    RowBox[{"a", "\[GreaterEqual]", 
                    RowBox[{
                    RowBox[{"2", " ", "b"}], "+", "k"}]}]},
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"k", ",", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", " ", "b"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "-", "a", "+", 
                    RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    TagBox["True",
                    "PiecewiseDefault",
                    AutoDelete->True]}
                    },
                    AllowedDimensions->{2, Automatic},
                    Editable->True,
                    
                    GridBoxAlignment->{"Columns" -> {{Left}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
                    "RowsIndexed" -> {}},
                    
                    GridBoxItemSize->{"Columns" -> {{Automatic}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
                    "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.84]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}},
                    Selectable->True]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                    
                    GridBoxItemSize->{"Columns" -> {{Automatic}}, 
                    "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
                    "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.35]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                    "Piecewise",
                    DeleteWithContents->True,
                    Editable->False,
                    SelectWithContents->True,
                    Selectable->False], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "0", ",", 
                    RowBox[{"a", "-", "b"}]}], "}"}]}], "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"b", ",", "0", ",", 
                    RowBox[{"\[LeftFloor]", 
                    FractionBox["a", "2"], "\[RightFloor]"}]}], "}"}]}], 
                    "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "aStart", ",", "aEnd"}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}]}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STerm", "[", 
    RowBox[{"a_", ",", "\[Phi]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Pi]", " "}], "4"], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}], "a"], 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["1", "4"]}], ")"}], "b"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                  RowBox[{"hp", "[", 
                   RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}], ",", "\[Phi]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                  RowBox[{"hp", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "3", ",", "0", ",", "6", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                ")"}], 
               RowBox[{"f", "[", 
                RowBox[{"a", ",", "b", ",", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]],
                  "+", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                  "]"}], "-", 
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                  "]"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"hp", "[", 
                   RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                   "]"}]}], "+", 
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"hp", "[", 
                RowBox[{
                "a", ",", "b", ",", "3", ",", "0", ",", "2", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}], 
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Reap", "[", 
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{"Sow", "[", 
                   TagBox[GridBox[{
                    {"\[Piecewise]", GridBox[{
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
                    "\[Phi]"}]], 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"a", "-", "b", "-", "k"}], ",", "b"}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "b"}], ",", 
                    RowBox[{"-", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "+", "a", "-", 
                    RowBox[{"2", " ", "b"}], "-", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    RowBox[{"a", "\[GreaterEqual]", 
                    RowBox[{
                    RowBox[{"2", " ", "b"}], "+", "k"}]}]},
                    {
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", "k"}], ")"}]}]}], ")"}], " ", 
                    "\[Phi]"}]], " ", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"k", ",", 
                    RowBox[{"a", "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], "+", 
                    RowBox[{"2", " ", "b"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "k"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "-", "a", "+", 
                    RowBox[{"2", " ", "b"}], "+", "k"}], "}"}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]]}], 
                    "]"}]}], 
                    TagBox["True",
                    "PiecewiseDefault",
                    AutoDelete->True]}
                    },
                    AllowedDimensions->{2, Automatic},
                    Editable->True,
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{1.}}, "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.84]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}},
                    Selectable->True]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{1.}}, "RowsIndexed" -> {}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.35]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                    "Piecewise",
                    DeleteWithContents->True,
                    Editable->False,
                    SelectWithContents->True,
                    Selectable->False], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "0", ",", 
                    RowBox[{"a", "-", "b"}]}], "}"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "0", ",", 
            RowBox[{"\[LeftFloor]", 
             FractionBox["a", "2"], "\[RightFloor]"}]}], "}"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<definition of \[CapitalGamma][\[Phi]], \!\(\*SubscriptBox[\(S\), \
\(a\)]\)[\[Phi]], \!\(\*SubscriptBox[SuperscriptBox[\(h\), \(\[PlusMinus]\)], \
\(a, b, s, t, N\)]\)[\[Phi]] and \!\(\*SubscriptBox[\(f\), \(a, \
b\)]\)[\[Phi]], Sow and Reap version\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.783677119048128*^9, 3.783677138553988*^9}, {
   3.783677172364564*^9, 3.783677282114811*^9}, 3.783677319058367*^9, {
   3.783677460513816*^9, 3.7836775688262043`*^9}, {3.783679555869258*^9, 
   3.783679555943123*^9}, {3.78368095704949*^9, 3.783681048301569*^9}, {
   3.7836857200539923`*^9, 3.783685786377799*^9}, {3.783862271380271*^9, 
   3.783862336197936*^9}, {3.7838868330257063`*^9, 3.7838868526249113`*^9}, {
   3.783886995804544*^9, 3.783887127562203*^9}, {3.783887169062549*^9, 
   3.783887174983129*^9}, {3.783887223820537*^9, 3.783887269645204*^9}, {
   3.783887319303462*^9, 3.783887330744521*^9}, {3.7838873782937107`*^9, 
   3.783887509572544*^9}, {3.78388755801747*^9, 3.783887606037819*^9}, {
   3.783887639304788*^9, 3.783888035564642*^9}, {3.7838880748684187`*^9, 
   3.783888083252171*^9}, {3.7839247626088657`*^9, 3.783924777839223*^9}, {
   3.7839277564375877`*^9, 3.78392775673032*^9}, {3.783932615522533*^9, 
   3.783932619639099*^9}, {3.7839407232818823`*^9, 3.783940728908886*^9}, {
   3.783963457980047*^9, 3.7839634591964703`*^9}, {3.783963500653365*^9, 
   3.7839635029298563`*^9}, {3.78401417937008*^9, 3.784014185194456*^9}, {
   3.7840142417424793`*^9, 3.784014286698654*^9}, {3.784014358127528*^9, 
   3.784014374646142*^9}, {3.7840144049377537`*^9, 3.784014466190735*^9}, {
   3.784014503316787*^9, 3.784014505282778*^9}, {3.784016000911291*^9, 
   3.78401601015007*^9}, {3.7840163734223633`*^9, 3.784016373660907*^9}, {
   3.7840237071908293`*^9, 3.78402371819009*^9}, {3.7841051581346207`*^9, 
   3.784105159911542*^9}, {3.784176231931609*^9, 3.784176247986115*^9}, {
   3.784176287512453*^9, 3.784176302833803*^9}, {3.7841763352209187`*^9, 
   3.784176399677902*^9}, {3.784176464275951*^9, 3.7841764803655367`*^9}, {
   3.784191397178279*^9, 3.784191567757021*^9}, {3.784191680429159*^9, 
   3.784191684069965*^9}, {3.7841917235277433`*^9, 3.78419181549368*^9}, {
   3.7841918813878517`*^9, 3.784191972188151*^9}, {3.7841920372287292`*^9, 
   3.7841922287199306`*^9}, {3.784900090913444*^9, 3.784900092044869*^9}, 
   3.785223716778919*^9, {3.785224855879732*^9, 3.785224856584889*^9}, {
   3.785225369187645*^9, 3.7852254060139313`*^9}, {3.78522549862947*^9, 
   3.78522553887575*^9}, {3.785225664898995*^9, 3.785225666138185*^9}, 
   3.8243666729250803`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"a43aa9f3-a591-4c99-ac98-5587762a8800"],

Cell[BoxData["\<\"definition of \[CapitalGamma][\[Phi]], \
\\!\\(\\*SubscriptBox[\\(S\\), \\(a\\)]\\)[\[Phi]], \
\\!\\(\\*SubscriptBox[SuperscriptBox[\\(h\\), \\(\[PlusMinus]\\)], \\(a, b, \
s, t, N\\)]\\)[\[Phi]] and \\!\\(\\*SubscriptBox[\\(f\\), \\(a, b\\)]\\)[\
\[Phi]], Sow and Reap version\"\>"], "Print",
 CellChangeTimes->{3.7841765127063627`*^9, 3.784192235215952*^9, 
  3.784193840353047*^9, 3.784478080042931*^9, 3.784478185185216*^9, 
  3.784799066032219*^9, 3.784809580445622*^9, 3.784900094996917*^9, 
  3.785128310701964*^9, 3.785219817174528*^9, 3.78522020960471*^9, 
  3.785223732010235*^9, 3.785224857932521*^9, 3.7852255400645657`*^9, 
  3.785225667054604*^9, 3.824366113201447*^9, 3.8243666901477613`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b77e92a8-e955-4e3d-9ff3-6ac5e10cbb35"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MagSTerm", "[", 
   RowBox[{"a_", ",", "\[Phi]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Pi]", " "}], "4"], 
   SuperscriptBox["2", "a"], 
   RowBox[{"Abs", "[", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["1", "4"]}], ")"}], "b"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
                  RowBox[{"hp", "[", 
                   RowBox[{"a", ",", "b", ",", "3", ",", "0", ",", 
                    RowBox[{"-", "2"}], ",", "\[Phi]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                  RowBox[{"hp", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "3", ",", "0", ",", "6", ",", 
                    "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
                ")"}], 
               RowBox[{"f", "[", 
                RowBox[{"a", ",", "b", ",", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]],
                  "+", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "4", ",", "4", ",", "\[Phi]"}], 
                  "]"}], "-", 
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "0", ",", "4", ",", "\[Phi]"}], 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "\[Phi]"}], 
                  "]"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"hp", "[", 
                   RowBox[{"a", ",", "b", ",", 
                    RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "\[Phi]"}], 
                   "]"}]}], "+", 
                 RowBox[{"hp", "[", 
                  RowBox[{"a", ",", "b", ",", 
                   RowBox[{"-", "1"}], ",", "4", ",", "2", ",", "\[Phi]"}], 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"hp", "[", 
                RowBox[{
                "a", ",", "b", ",", "3", ",", "0", ",", "2", ",", "\[Phi]"}], 
                "]"}]}]}], ")"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"a", "-", "b"}], ",", "b"}], "]"}]}], " ", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "0", ",", 
            RowBox[{"\[LeftFloor]", 
             FractionBox["a", "2"], "\[RightFloor]"}]}], "}"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Magnitude of the series terms\>\"", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.784191846822836*^9, 3.784191861968876*^9}, {
   3.784797210112273*^9, 3.784797211620813*^9}, {3.784797286665265*^9, 
   3.784797287827283*^9}, {3.784797325963002*^9, 3.784797411828846*^9}, {
   3.784797454298601*^9, 3.784797480197411*^9}, 3.7847975136602163`*^9, {
   3.784797544552228*^9, 3.784797560320025*^9}, {3.784797654304564*^9, 
   3.784797676166339*^9}, 3.784797718851967*^9, {3.784797792678713*^9, 
   3.7847978239264727`*^9}, {3.784801182328061*^9, 3.7848012711157303`*^9}, {
   3.784801439611302*^9, 3.784801515611117*^9}, {3.784801650344442*^9, 
   3.7848016554830093`*^9}, 3.7848026396562777`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"bda40496-8555-4b0f-bd41-e71c4d755d8d"],

Cell[BoxData["\<\"Magnitude of the series terms\"\>"], "Print",
 CellChangeTimes->{3.784801520863923*^9, 3.7848016572252407`*^9, 
  3.784802442334744*^9, 3.784802645813278*^9, 3.784802754705929*^9, 
  3.784900123205255*^9, 3.7851283231434717`*^9, 3.78521982960841*^9, 
  3.785220220659175*^9, 3.8243661380841017`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6fcb7baf-7b29-450e-a753-77e31bec0007"]
}, {2}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", "80"}], ";", 
  RowBox[{"tol", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], ",", "prec"}], "]"}]}], ";", 
  RowBox[{"\[Phi]", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     FractionBox["\[Pi]", "3"], ",", "prec"}], "]"}]}], ";", 
  RowBox[{"L", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"100", ",", "prec"}], "]"}]}], ";", 
  RowBox[{"\[Omega]", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"1", ",", "prec"}], "]"}]}], ";", 
  RowBox[{"aMax", "=", "280"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "Mdat"}], "}"}], "=", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MagSa", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"MagSTerm", "[", 
             RowBox[{"a", ",", "\[Phi]"}], "]"}], ",", "prec"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MagSa", "<", "tol"}], ",", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"a", ",", "as"}], "]"}], ";", 
            RowBox[{"Sow", "[", 
             RowBox[{"MagSa", ",", "Sas"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"a", ",", "al"}], "]"}], ";", 
            RowBox[{"Sow", "[", 
             RowBox[{"MagSa", ",", "Sal"}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "3", ",", "aMax"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"IntegerPart", "[", 
     RowBox[{"time", "/", "60"}], "]"}], ",", "\"\< min  \>\"", ",", 
    RowBox[{"Mod", "[", 
     RowBox[{"time", ",", "60"}], "]"}], ",", "\"\< s,\\t precision: \>\"", 
    ",", 
    RowBox[{"Precision", "[", 
     RowBox[{"Mdat", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", "Mdat", "]"}], "\[Equal]", "4"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Gray"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{
      "\"\<|\!\(\*SubscriptBox[\(S\), \(a\)]\)|,  L \[Omega] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", 
       "\"\<, \[Phi] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"N", "[", 
         RowBox[{"\[Phi]", ",", "4"}], "]"}], "]"}], "<>", 
       "\"\<: \!\(\*SubscriptBox[\(a\), \(Start\)]\) = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Min", "[", 
         RowBox[{"Mdat", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "<>", 
       "\"\<,  \!\(\*SubscriptBox[\(a\), \(End, 1\)]\) = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Max", "[", 
         RowBox[{"Mdat", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Mdat", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Mdat", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{
      "\"\<|\!\(\*SubscriptBox[\(S\), \(a\)]\)|,  L \[Omega] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", 
       "\"\<, \[Phi] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"N", "[", 
         RowBox[{"\[Phi]", ",", "4"}], "]"}], "]"}], "<>", 
       "\"\<: To small \!\(\*SubscriptBox[\(a\), \(max\)]\)!\>\""}]}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7847979688758383`*^9, 3.784798026428597*^9}, {
   3.7847980668118763`*^9, 3.7847981014415073`*^9}, {3.7847981841012487`*^9, 
   3.78479818963142*^9}, {3.784798403024584*^9, 3.7847985322755833`*^9}, {
   3.784798807670761*^9, 3.784798883753317*^9}, {3.78479895953144*^9, 
   3.7847990195630093`*^9}, {3.784799096940105*^9, 3.7847991342319736`*^9}, {
   3.7847992195370293`*^9, 3.784799305585506*^9}, {3.784799358710194*^9, 
   3.784799647214614*^9}, {3.784799680834343*^9, 3.784799878037129*^9}, {
   3.784799926041181*^9, 3.7847999755019417`*^9}, {3.7848000125732822`*^9, 
   3.784800437127747*^9}, {3.7848004842444696`*^9, 3.784800575767713*^9}, {
   3.784800711867774*^9, 3.784800828163774*^9}, {3.78480086175229*^9, 
   3.784800890229554*^9}, {3.784800944203529*^9, 3.784800945552005*^9}, {
   3.7848009858944073`*^9, 3.7848009860350924`*^9}, {3.7848010246093082`*^9, 
   3.784801063911564*^9}, {3.7848013778414593`*^9, 3.78480140651554*^9}, 
   3.784801551290303*^9, {3.784801594940147*^9, 3.7848015969502373`*^9}, {
   3.784801689194606*^9, 3.784801701294468*^9}, {3.784802782573333*^9, 
   3.784802783708377*^9}, {3.78480282664104*^9, 3.7848028267928534`*^9}, {
   3.7848028878694363`*^9, 3.784802888046061*^9}, 3.784802961686611*^9, {
   3.7848030374627647`*^9, 3.784803048047533*^9}, {3.7848031323272657`*^9, 
   3.784803140863336*^9}, {3.784803263036496*^9, 3.784803270463368*^9}, {
   3.78480341106748*^9, 3.784803420642976*^9}, {3.784803591633355*^9, 
   3.7848036311968517`*^9}, {3.7848039151900997`*^9, 3.784803933918385*^9}, {
   3.7848042121434183`*^9, 3.78480424911091*^9}, {3.784804594579904*^9, 
   3.784804595603787*^9}, {3.7848051467394648`*^9, 3.784805169549287*^9}, {
   3.784900137869349*^9, 3.7849001549963207`*^9}, {3.784900188849202*^9, 
   3.78490019041578*^9}, 3.785128335017837*^9, {3.785128409073236*^9, 
   3.7851284091777887`*^9}, {3.7851288544259777`*^9, 3.785128854578907*^9}, {
   3.78513132158358*^9, 3.785131329291411*^9}, {3.785219788156001*^9, 
   3.7852197932242613`*^9}, {3.824366168308484*^9, 3.824366188105476*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"91ca1bff-6bb5-477a-85c2-bd34a883da45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "16.792995999999988`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "50.409177743877855`"}],
  SequenceForm[
  2, " min  ", 16.792995999999988`, " s,\t precision: ", 50.409177743877855`],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.784803204837791*^9, 3.7848033714512167`*^9, 
  3.784803560023716*^9, 3.784803819481902*^9, 3.7848041937824583`*^9, 
  3.784804582713073*^9, 3.784805073663843*^9, 3.784805816857808*^9, 
  3.784900182252351*^9, 3.784900348356292*^9, 3.785128760590701*^9, 
  3.785129108125226*^9, 3.7851320614419603`*^9, 3.785219798907507*^9, 
  3.7852201696921*^9, 3.7852209680012503`*^9, 3.824366334487113*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"46400b11-0f01-453f-bc05-b046e73fda52"],

Cell[BoxData[
 GraphicsBox[{{}, {{
     {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6], PointBox[CompressedData["
1:eJw1l3k4lHsfh6eUJJWtVWq0MK20SFF8ZN9K9qUyw8wwg5lJJS2EqFNH5ziU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       "]]}, 
     {GrayLevel[0.5], PointSize[0.007333333333333334], AbsoluteThickness[1.6],
       PointBox[{{274., 0.000258705729591578}, {275., 
       0.0003911754405410692}, {276., 0.0001549160925383676}, {277., 
       0.000021631686948081467`}, {278., 6.280227826573035*^-6}, {279., 
       2.8364000059656396`*^-6}, {280., 5.957804316994123*^-7}}]}}, {
     {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6]}, 
     {GrayLevel[0.5], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6]}, {}, {}, {}}, {
     {RGBColor[0, 1, 0], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6]}, 
     {GrayLevel[0.5], PointSize[0.007333333333333334], AbsoluteThickness[
      1.6]}, {}, {}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
   "\"|\\!\\(\\*SubscriptBox[\\(S\\), \\(a\\)]\\)|,  L \[Omega] = 100, \[Phi] \
= 1.047: \\!\\(\\*SubscriptBox[\\(a\\), \\(Start\\)]\\) = 3,  \
\\!\\(\\*SubscriptBox[\\(a\\), \\(End, 1\\)]\\) = 273\"", TraditionalForm],
  PlotRange->{{0, 280.}, {0, 6.478028228013191*^39}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7848032048910723`*^9, 3.784803371495689*^9, 
  3.784803560075427*^9, 3.784803819539113*^9, 3.784804193828189*^9, 
  3.784804582756937*^9, 3.7848050737158737`*^9, 3.784805816916917*^9, 
  3.784900182199938*^9, 3.784900348419132*^9, 3.785128760734614*^9, 
  3.785129108123019*^9, 3.785132061564595*^9, 3.785219799148108*^9, 
  3.785220169675747*^9, 3.785220968134375*^9, 3.824366334597968*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"8efea1ba-bb88-4d96-99e5-24d865e84786"]
}, {3}]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "Mdat2"}], "}"}], "=", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MagSa", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"MagSTerm", "[", 
             RowBox[{"a", ",", "\[Phi]"}], "]"}], ",", "prec"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MagSa", "<", "tol"}], ",", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"a", ",", "as"}], "]"}], ";", 
            RowBox[{"Sow", "[", 
             RowBox[{"MagSa", ",", "Sas"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"a", ",", "al"}], "]"}], ";", 
            RowBox[{"Sow", "[", 
             RowBox[{"MagSa", ",", "Sal"}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "501", ",", "550"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"IntegerPart", "[", 
    RowBox[{"time", "/", "60"}], "]"}], ",", "\"\< min  \>\"", ",", 
   RowBox[{"Mod", "[", 
    RowBox[{"time", ",", "60"}], "]"}], ",", "\"\< s,\\t precision: \>\"", 
   ",", 
   RowBox[{"Precision", "[", 
    RowBox[{"Mdat2", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.785129060847851*^9, 3.7851290989519243`*^9}, {
  3.785129154164904*^9, 3.785129214375345*^9}, {3.7851296637253437`*^9, 
  3.785129668321312*^9}, {3.785129710249242*^9, 3.7851297188925447`*^9}, {
  3.785129835205266*^9, 3.785129840651682*^9}, {3.7851300055552387`*^9, 
  3.785130008623302*^9}, {3.785132089660431*^9, 3.7851320934665337`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"2c876398-3594-4668-aad7-bb90cd7ed821"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "16.829195`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "24.49301650205068`"}],
  SequenceForm[2, " min  ", 16.829195, " s,\t precision: ", 24.49301650205068],
  Editable->False]], "Print",
 CellChangeTimes->{{3.785129206889616*^9, 3.78512922580379*^9}, 
   3.7851296787792*^9, 3.78512979653907*^9, 3.785129942624556*^9, 
   3.785130135974237*^9, 3.785132238370358*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"b96f1107-faf7-401b-bbe3-1652d8861b7f"]
}, {2}]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mdat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Mdat", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Mdat2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Mdat", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Mdat2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785130257922599*^9, 3.785130263981866*^9}, 
   3.785132266871089*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"a655dd17-5515-4ffa-b795-a1fd8f7b2ffb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mdat", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Mdat", ",", 
     RowBox[{"{", 
      RowBox[{"Mdat2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Mdat2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7851302762173777`*^9, 3.785130306198902*^9}, {
  3.785130340731536*^9, 3.785130365569481*^9}, {3.785130396841868*^9, 
  3.785130401432475*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"ae385ae9-dfdd-4356-aca4-bce8119ee8c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", "Mdat", "]"}], "\[Equal]", "4"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"Mdat", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Gray"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{
      "\"\<|\!\(\*SubscriptBox[\(S\), \(a\)]\)|,  L \[Omega] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", 
       "\"\<, \[Phi] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"N", "[", 
         RowBox[{"\[Phi]", ",", "4"}], "]"}], "]"}], "<>", 
       "\"\<: \!\(\*SubscriptBox[\(a\), \(Start\)]\) = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Min", "[", 
         RowBox[{"Mdat", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "<>", 
       "\"\<,  \!\(\*SubscriptBox[\(a\), \(End, 1\)]\) = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Max", "[", 
         RowBox[{"Mdat", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Mdat", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Mdat", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{
      "\"\<|\!\(\*SubscriptBox[\(S\), \(a\)]\)|,  L \[Omega] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", 
       "\"\<, \[Phi] = \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"N", "[", 
         RowBox[{"\[Phi]", ",", "4"}], "]"}], "]"}], "<>", 
       "\"\<: To small \!\(\*SubscriptBox[\(a\), \(max\)]\)!\>\""}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785129396973343*^9, 3.785129485992291*^9}, {
  3.785129562516224*^9, 3.7851295862727547`*^9}, {3.785130243831032*^9, 
  3.785130245948045*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"fc833541-fe44-4cd5-abe8-d8ab20a6c271"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0, 1, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJw12XlczOv7P/DUsZQjkUM6limylBgROYqX9lX7oqJp32uqqab9jUSyhELJ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      "]]}, 
    {GrayLevel[0.5], PointSize[0.0055000000000000005`], AbsoluteThickness[
     1.6], PointBox[{{545., 0.0004315020866952434}, {546., 
      0.00015828113963429642`}, {547., 0.000057953576609339674`}, {548., 
      0.00002118056671540364}, {549., 7.726852307457048*^-6}, {550., 
      2.8136935100665457`*^-6}}]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{195.1999999999984, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
   "\"|\\!\\(\\*SubscriptBox[\\(S\\), \\(a\\)]\\)|,  L \[Omega] = 100, \[Phi] \
= 3.142: \\!\\(\\*SubscriptBox[\\(a\\), \\(Start\\)]\\) = 3,  \
\\!\\(\\*SubscriptBox[\\(a\\), \\(End, 1\\)]\\) = 544\"", TraditionalForm],
  PlotRange->{{0, 550.}, {0, 1.1208680701002184`*^82}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.785129694624671*^9, 3.785129821196629*^9, 
  3.785129963137003*^9, 3.7851304049760103`*^9, 3.785132273597631*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"21ec7490-c9f0-4da6-817b-fe757e67551c"]
}, {2}]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.824366398636292*^9},ExpressionUUID->"7d48435b-3866-4fb5-85ab-\
12ad6ee005ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HaDplot", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "3"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"Cos", "[", "\[Xi]", "]"}]}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"Cos", "[", "\[Xi]", "]"}]}], "2"], "]"}], "-", 
            FractionBox["1", "6"]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
      RowBox[{"PlotLabels", "\[Rule]", "\"\<H&D\>\""}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "80"}], ";", 
  RowBox[{"L", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"100", ",", "prec"}], "]"}]}], ";", 
  RowBox[{"\[Omega]", "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"1", ",", "prec"}], "]"}]}], ";", 
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{"L", ",", "\[Omega]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aStart", "=", "5"}], ";", 
   RowBox[{"aEnd", "=", "273"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "prec"}], "]"}], "&"}], ",", "30", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["\[Pi]", "3"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "\[CapitalGamma]T"}], "}"}], "=", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"#", ",", "aStart", ",", "aEnd"}], "]"}], "&"}], ",", 
      "\[Phi]"}], "]"}], "]"}]}], ";", 
  RowBox[{"\[CapitalGamma]old", "=", "\[CapitalGamma]T"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"IntegerPart", "[", 
     RowBox[{"time", "/", "60"}], "]"}], ",", "\"\< min  \>\"", ",", 
    RowBox[{"Mod", "[", 
     RowBox[{"time", ",", "60"}], "]"}], ",", "\"\< s,\\t precision: \>\"", 
    ",", 
    RowBox[{"Precision", "[", "\[CapitalGamma]T", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]plot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"Re", "[", "\[CapitalGamma]T", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"Im", "[", "\[CapitalGamma]T", "]"}]}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Re\>\"", ",", "\"\<Im\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"\[CapitalGamma]plot", ",", "HaDplot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "80"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(T\)]\),  L \[Omega] = \
\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"IntegerPart", "[", 
       RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", 
     "\"\<,  \!\(\*SubscriptBox[\(a\), \(Start, 1\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", "aStart", "]"}], "<>", 
     "\"\<,  \!\(\*SubscriptBox[\(a\), \(End, 1\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", "aEnd", "]"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7836826056402683`*^9, 3.783682623263855*^9}, {
   3.78368266047211*^9, 3.7836826752515907`*^9}, {3.78368488519495*^9, 
   3.783684888407238*^9}, {3.78368498754926*^9, 3.78368499401902*^9}, {
   3.783685378175741*^9, 3.7836854238838673`*^9}, {3.783753126105776*^9, 
   3.78375319108328*^9}, {3.783753250159326*^9, 3.783753250776268*^9}, 
   3.783753775980453*^9, {3.7837547177745533`*^9, 3.783754763591446*^9}, {
   3.783754800801982*^9, 3.7837548057640047`*^9}, {3.7837548452814627`*^9, 
   3.7837548667772837`*^9}, 3.78375492848155*^9, {3.7837555856995277`*^9, 
   3.783755586962564*^9}, {3.783755672576034*^9, 3.783755674407482*^9}, {
   3.783756171207344*^9, 3.78375618054939*^9}, {3.7837562331803207`*^9, 
   3.783756272836748*^9}, {3.783756414795423*^9, 3.7837564705758467`*^9}, {
   3.783756510971966*^9, 3.783756513614558*^9}, {3.7837565672851048`*^9, 
   3.7837566074051533`*^9}, {3.783761279887443*^9, 3.783761343138476*^9}, {
   3.783761379016831*^9, 3.78376141115202*^9}, 3.7837616559404488`*^9, {
   3.783834502244473*^9, 3.78383450616597*^9}, {3.783834689596815*^9, 
   3.783834696376333*^9}, {3.783838261718958*^9, 3.783838278658978*^9}, {
   3.783838345788217*^9, 3.783838404170824*^9}, 3.783842595409761*^9, {
   3.7838430281586933`*^9, 3.783843054796309*^9}, {3.783843471622499*^9, 
   3.783843503856132*^9}, {3.783846509663764*^9, 3.783846531136903*^9}, {
   3.783847115433917*^9, 3.783847155787236*^9}, {3.783848652785709*^9, 
   3.783848657191634*^9}, {3.7838487220099773`*^9, 3.783848735792471*^9}, {
   3.783848813560651*^9, 3.783848825542816*^9}, {3.783853170110083*^9, 
   3.783853179284855*^9}, {3.783862387865327*^9, 3.783862391571116*^9}, {
   3.7838624222125893`*^9, 3.783862429367592*^9}, {3.78386253027066*^9, 
   3.78386259866396*^9}, {3.783862631624984*^9, 3.7838627387040567`*^9}, {
   3.783863178967031*^9, 3.783863198554802*^9}, {3.783884845110935*^9, 
   3.783884858003715*^9}, {3.783884954284734*^9, 3.783885015164557*^9}, {
   3.783885197614266*^9, 3.783885200805592*^9}, {3.783885390300455*^9, 
   3.783885472206985*^9}, {3.7838856272190313`*^9, 3.7838856330381317`*^9}, {
   3.783885747966567*^9, 3.783885778514086*^9}, {3.783885836019923*^9, 
   3.783885852549985*^9}, {3.783885965305642*^9, 3.783886014506624*^9}, {
   3.783886052397716*^9, 3.7838861113816557`*^9}, {3.783886143364073*^9, 
   3.783886166698135*^9}, {3.783886208939353*^9, 3.7838862458783283`*^9}, {
   3.783886339443129*^9, 3.783886349446313*^9}, {3.78388815451315*^9, 
   3.783888161718502*^9}, {3.783918123954113*^9, 3.783918134352694*^9}, 
   3.7839190521025*^9, {3.783923885550033*^9, 3.783923897148431*^9}, {
   3.7839255906142807`*^9, 3.78392600024909*^9}, {3.7839260672175817`*^9, 
   3.78392612309678*^9}, {3.783926162845202*^9, 3.7839261952220592`*^9}, {
   3.783926394329274*^9, 3.783926401840119*^9}, {3.783926724069736*^9, 
   3.783926733205604*^9}, {3.7839276313446407`*^9, 3.783927656737369*^9}, {
   3.783927838831286*^9, 3.7839278398018227`*^9}, {3.7839284501693363`*^9, 
   3.783928454646378*^9}, 3.783932604693646*^9, {3.783932636403082*^9, 
   3.783932689381793*^9}, 3.7839327743048983`*^9, {3.783932837683662*^9, 
   3.783932844337202*^9}, {3.7839350815104303`*^9, 3.783935082674011*^9}, {
   3.783940629335868*^9, 3.783940629455984*^9}, {3.7839407408203917`*^9, 
   3.783940900533514*^9}, {3.783941423144635*^9, 3.783941423319785*^9}, {
   3.78394155840007*^9, 3.783941579469388*^9}, {3.783941642697999*^9, 
   3.783941643140726*^9}, 3.783941786674387*^9, {3.783942266201285*^9, 
   3.783942266341181*^9}, {3.783942546650054*^9, 3.783942554538711*^9}, 
   3.7839426245140457`*^9, {3.783960677576303*^9, 3.783960677714608*^9}, {
   3.783960712375227*^9, 3.783960734448926*^9}, {3.78396310617023*^9, 
   3.783963135957982*^9}, {3.7839633837130938`*^9, 3.783963430121727*^9}, {
   3.783964200775435*^9, 3.7839642262748404`*^9}, {3.783964739763508*^9, 
   3.7839647495240593`*^9}, {3.783965519688795*^9, 3.783965573062701*^9}, {
   3.784005575184043*^9, 3.784005575308079*^9}, {3.784005891833962*^9, 
   3.784005927468337*^9}, {3.784006928689003*^9, 3.784006935257972*^9}, {
   3.7840074961479177`*^9, 3.784007529422344*^9}, {3.7840075918080482`*^9, 
   3.7840076129440327`*^9}, {3.784007649304257*^9, 3.784007734204906*^9}, {
   3.784007835912114*^9, 3.784007922683001*^9}, {3.784008023448184*^9, 
   3.7840080361072598`*^9}, {3.784008123786454*^9, 3.784008128189686*^9}, {
   3.784008168257976*^9, 3.78400817132617*^9}, 3.7840082756131077`*^9, {
   3.784009211238677*^9, 3.7840092128975973`*^9}, {3.7840107908823023`*^9, 
   3.784010859362048*^9}, {3.784011052437565*^9, 3.784011103477456*^9}, 
   3.7840111743132467`*^9, {3.784011229273611*^9, 3.7840113519113083`*^9}, {
   3.784016037629038*^9, 3.7840161686208982`*^9}, {3.784016218370102*^9, 
   3.784016335441999*^9}, {3.784016395174121*^9, 3.784016396672686*^9}, {
   3.784016713546157*^9, 3.784016814344967*^9}, {3.784018357041256*^9, 
   3.7840184054933233`*^9}, {3.784018667437001*^9, 3.784018686341617*^9}, {
   3.7840188902807426`*^9, 3.784018897198511*^9}, {3.784019070365693*^9, 
   3.784019113432334*^9}, {3.784019192854705*^9, 3.7840191943865957`*^9}, {
   3.784019266820312*^9, 3.7840193190891027`*^9}, {3.784020582005814*^9, 
   3.784020620293404*^9}, {3.784020835294113*^9, 3.7840208522553263`*^9}, 
   3.784020897492426*^9, {3.7840263003455477`*^9, 3.784026321729405*^9}, {
   3.784026369130512*^9, 3.7840263735509367`*^9}, {3.7840265869969683`*^9, 
   3.7840266774126797`*^9}, {3.784028062660355*^9, 3.784028238045423*^9}, {
   3.7840282786594753`*^9, 3.7840282796787243`*^9}, {3.7840283221577063`*^9, 
   3.7840283615603943`*^9}, {3.784029023250496*^9, 3.7840290490737762`*^9}, {
   3.784030499310505*^9, 3.7840305005229177`*^9}, {3.784032414691257*^9, 
   3.784032445452785*^9}, {3.7840387658381767`*^9, 3.7840387727804747`*^9}, {
   3.784038822931937*^9, 3.7840388244294977`*^9}, {3.78403888067689*^9, 
   3.7840388807634363`*^9}, {3.78403892906532*^9, 3.784038929685851*^9}, {
   3.784106652952868*^9, 3.7841066587770987`*^9}, {3.784108942729148*^9, 
   3.784109122108307*^9}, {3.784109262471108*^9, 3.784109284710972*^9}, {
   3.7841094944152613`*^9, 3.784109496194387*^9}, {3.784109527997469*^9, 
   3.784109532827157*^9}, {3.784109572269929*^9, 3.7841097158249483`*^9}, {
   3.784109763333405*^9, 3.784109778869289*^9}, {3.7841134491880198`*^9, 
   3.784113493446569*^9}, {3.7841139366454277`*^9, 3.784113943622568*^9}, {
   3.784119240987858*^9, 3.7841192426226*^9}, {3.784124758182382*^9, 
   3.7841248736515903`*^9}, {3.784192278132567*^9, 3.784192280903893*^9}, {
   3.784192344197822*^9, 3.7841923450605297`*^9}, {3.784192844384705*^9, 
   3.784192848338941*^9}, {3.7841936264273167`*^9, 3.78419365643154*^9}, {
   3.784193785668673*^9, 3.784193814138215*^9}, {3.784478197885188*^9, 
   3.78447821844613*^9}, {3.784803846205738*^9, 3.784803864543419*^9}, {
   3.784805129733309*^9, 3.784805132366651*^9}, {3.78480946130975*^9, 
   3.7848094877620287`*^9}, {3.7849019407589817`*^9, 
   3.7849020797438498`*^9}, {3.785044778660284*^9, 3.785044801796895*^9}, {
   3.785223772530957*^9, 3.785223780589942*^9}, 3.7852247280468884`*^9, {
   3.785224829392879*^9, 3.785224829499794*^9}, {3.785224879573954*^9, 
   3.785224879640396*^9}, 3.7852255551185417`*^9, 3.785225678044734*^9, {
   3.785225712573885*^9, 3.785225718674914*^9}, {3.824366400707321*^9, 
   3.824366402984166*^9}, {3.824366443027093*^9, 3.8243664443798037`*^9}, {
   3.824366492957795*^9, 3.824366498117506*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"11be433f-fbc1-4231-acf6-45bfde1d24b7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "12.367454000000002`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "55.669414159428314`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5416539057913436618`3."}],
  SequenceForm[
  "a=", 50, ": ", 0, " min  ", 12.367454000000002`, " s,\t precision: ", 
   55.669414159428314`, ",\t \[Phi]=", 0.5416539057913436618`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243667132282457`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"801b3022-026c-468e-81a3-e61a394df092"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", "25.172684`", 
   "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", "\[InvisibleSpace]", 
   "56.60466846883505`", "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", 
   "\[InvisibleSpace]", "0.5416539057913436618`3."}],
  SequenceForm[
  "a=", 100, ": ", 0, " min  ", 25.172684, " s,\t precision: ", 
   56.60466846883505, ",\t \[Phi]=", 0.5416539057913436618`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243667384067717`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"bd48822d-d97e-46d4-aac3-7697fadf99aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "150", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "59.260231000000005`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.706461079547346`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5416539057913436618`3."}],
  SequenceForm[
  "a=", 150, ": ", 0, " min  ", 59.260231000000005`, " s,\t precision: ", 
   56.706461079547346`, ",\t \[Phi]=", 0.5416539057913436618`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82436679766249*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"8454f790-6855-484a-9a99-1ae96509cc41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "200", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "1.848700000000008`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.944628151088565`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5416539057913436618`3."}],
  SequenceForm[
  "a=", 200, ": ", 2, " min  ", 1.848700000000008, " s,\t precision: ", 
   56.944628151088565`, ",\t \[Phi]=", 0.5416539057913436618`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243669195124283`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"30100362-8bf5-41e9-b6e2-6f3da23d509d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "250", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "31.763583999999952`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "55.108392181483794`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5416539057913436618`3."}],
  SequenceForm[
  "a=", 250, ": ", 3, " min  ", 31.763583999999952`, " s,\t precision: ", 
   55.108392181483794`, ",\t \[Phi]=", 0.5416539057913436618`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82436713127918*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"7176ab7c-1c08-4e75-a66b-b1d072bc7599"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "11.586774000000002`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "55.89262351306832`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5777641661774332392`3."}],
  SequenceForm[
  "a=", 50, ": ", 0, " min  ", 11.586774000000002`, " s,\t precision: ", 
   55.89262351306832, ",\t \[Phi]=", 0.5777641661774332392`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824367278418878*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"710217b2-5e81-4ad3-979d-418df4253352"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "26.391354000000007`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "57.93067520197844`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5777641661774332392`3."}],
  SequenceForm[
  "a=", 100, ": ", 0, " min  ", 26.391354000000007`, " s,\t precision: ", 
   57.93067520197844, ",\t \[Phi]=", 0.5777641661774332392`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824367304812777*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"2755bd8b-250e-4283-b99f-aa286c499688"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "150", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "3.8438879999999926`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "57.91097349961087`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5777641661774332392`3."}],
  SequenceForm[
  "a=", 150, ": ", 1, " min  ", 3.8438879999999926`, " s,\t precision: ", 
   57.91097349961087, ",\t \[Phi]=", 0.5777641661774332392`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824367368660438*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"2127eb2a-3a8c-4049-9b97-5c7db81200d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "200", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "6.563654000000014`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.266348422711836`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.5777641661774332392`3."}],
  SequenceForm[
  "a=", 200, ": ", 2, " min  ", 6.563654000000014, " s,\t precision: ", 
   56.266348422711836`, ",\t \[Phi]=", 0.5777641661774332392`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824367495227521*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"3d80df52-8f1e-49e7-8fb9-21c8f1b7c04a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "250", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", "36.688559`", 
   "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", "\[InvisibleSpace]", 
   "55.19293193490071`", "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", 
   "\[InvisibleSpace]", "0.5777641661774332392`3."}],
  SequenceForm[
  "a=", 250, ": ", 3, " min  ", 36.688559, " s,\t precision: ", 
   55.19293193490071, ",\t \[Phi]=", 0.5777641661774332392`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82436771191642*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"2f426cbc-ac6f-40cf-9c5b-c95678bda61a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "11.763931999999999`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "54.891903728757`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.6138744265635228167`3."}],
  SequenceForm[
  "a=", 50, ": ", 0, " min  ", 11.763931999999999`, " s,\t precision: ", 
   54.891903728757, ",\t \[Phi]=", 0.6138744265635228167`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243678596785316`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"b1beb168-fb33-48bd-b6f9-3da5e62ee67b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "25.390629000000008`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.74443345145`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.6138744265635228167`3."}],
  SequenceForm[
  "a=", 100, ": ", 0, " min  ", 25.390629000000008`, " s,\t precision: ", 
   56.74443345145, ",\t \[Phi]=", 0.6138744265635228167`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243678850787907`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"b90dc9aa-0131-4bb2-9571-a7b04ff07677"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "150", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "2.1295100000000176`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.81657211848868`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.6138744265635228167`3."}],
  SequenceForm[
  "a=", 150, ": ", 1, " min  ", 2.1295100000000176`, " s,\t precision: ", 
   56.81657211848868, ",\t \[Phi]=", 0.6138744265635228167`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243679472093887`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"72f879e9-c468-4ec4-80f4-9eeb2200a48e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "200", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "1.7284930000000003`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.89495144919108`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.6138744265635228167`3."}],
  SequenceForm[
  "a=", 200, ": ", 2, " min  ", 1.7284930000000003`, " s,\t precision: ", 
   56.89495144919108, ",\t \[Phi]=", 0.6138744265635228167`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368068933467*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"3594459e-8fc9-4ba2-9370-c1f8141d4ec5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "250", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "23.535253000000097`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "55.097949865508056`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "0.6138744265635228167`3."}],
  SequenceForm[
  "a=", 250, ": ", 3, " min  ", 23.535253000000097`, " s,\t precision: ", 
   55.097949865508056`, ",\t \[Phi]=", 0.6138744265635228167`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368272465336*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"ef64ffab-15ef-479b-bfc5-e6fe511377ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "15.654464999999997`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "55.88007222379692`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0110872908105081687`3."}],
  SequenceForm[
  "a=", 50, ": ", 0, " min  ", 15.654464999999997`, " s,\t precision: ", 
   55.88007222379692, ",\t \[Phi]=", 1.0110872908105081687`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82436841965679*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"51459cc7-5db0-4c02-a27b-7ddcdc4930c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "25.946789999999993`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "57.72504773919422`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0110872908105081687`3."}],
  SequenceForm[
  "a=", 100, ": ", 0, " min  ", 25.946789999999993`, " s,\t precision: ", 
   57.72504773919422, ",\t \[Phi]=", 1.0110872908105081687`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368445604994*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"26022ac5-c368-4b99-96df-80369ff68872"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "150", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "1.7674739999999929`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "57.78125301350142`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0110872908105081687`3."}],
  SequenceForm[
  "a=", 150, ": ", 1, " min  ", 1.7674739999999929`, " s,\t precision: ", 
   57.78125301350142, ",\t \[Phi]=", 1.0110872908105081687`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368507379938*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"a1e7539f-8243-4568-927e-5d6ed3ed9c3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "200", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "1.1066640000000234`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "57.35928164418011`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0110872908105081687`3."}],
  SequenceForm[
  "a=", 200, ": ", 2, " min  ", 1.1066640000000234`, " s,\t precision: ", 
   57.35928164418011, ",\t \[Phi]=", 1.0110872908105081687`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368628485849*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"c3830dc3-3c17-4bf0-b776-a96980d41861"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "250", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "27.68058499999998`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "55.18142236381867`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0110872908105081687`3."}],
  SequenceForm[
  "a=", 250, ": ", 3, " min  ", 27.68058499999998, " s,\t precision: ", 
   55.18142236381867, ",\t \[Phi]=", 1.0110872908105081687`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368836170092*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"9de86285-0094-4359-bd67-50b9cad99769"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", "15.315812`", 
   "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", "\[InvisibleSpace]", 
   "55.990244077208814`", "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", 
   "\[InvisibleSpace]", "1.0471975511965977461`3."}],
  SequenceForm[
  "a=", 50, ": ", 0, " min  ", 15.315812, " s,\t precision: ", 
   55.990244077208814`, ",\t \[Phi]=", 1.0471975511965977461`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824368984975411*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"d7cede83-5da2-43af-be2e-7f7b0e8b764a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "25.833132000000003`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.81898399810658`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0471975511965977461`3."}],
  SequenceForm[
  "a=", 100, ": ", 0, " min  ", 25.833132000000003`, " s,\t precision: ", 
   56.81898399810658, ",\t \[Phi]=", 1.0471975511965977461`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824369010799423*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"f6998f9f-d94b-45f7-b0d4-998015943bc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "150", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "0.8674379999999999`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.859090128109536`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0471975511965977461`3."}],
  SequenceForm[
  "a=", 150, ": ", 1, " min  ", 0.8674379999999999, " s,\t precision: ", 
   56.859090128109536`, ",\t \[Phi]=", 1.0471975511965977461`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824369071673353*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"6d1ebe9e-66dd-40f4-9ba3-6db652604ca5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "200", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "59.00052000000001`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "56.91546836696025`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0471975511965977461`3."}],
  SequenceForm[
  "a=", 200, ": ", 1, " min  ", 59.00052000000001, " s,\t precision: ", 
   56.91546836696025, ",\t \[Phi]=", 1.0471975511965977461`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824369190670834*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"01030c3f-9d45-4fab-9109-83a8d9b5cae3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a=\"\>", "\[InvisibleSpace]", "250", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "23.313425999999936`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "54.82862905845166`", 
   "\[InvisibleSpace]", "\<\",\\t \[Phi]=\"\>", "\[InvisibleSpace]", 
   "1.0471975511965977461`3."}],
  SequenceForm[
  "a=", 250, ": ", 3, " min  ", 23.313425999999936`, " s,\t precision: ", 
   54.82862905845166, ",\t \[Phi]=", 1.0471975511965977461`3.],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8243693939941607`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"630f0fb0-43e6-4a78-9188-4f67449af85b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "47", "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "5.506394999999884`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "13.768921614336586`"}],
  SequenceForm[
  47, " min  ", 5.506394999999884, " s,\t precision: ", 13.768921614336586`],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.824366543677189*^9, 3.824369525846199*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"36e8704c-8983-4802-b614-fee821107b2b"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPrp+hsfiup6DCZ56Ibd+0i+1NrfEsv6/FD+Zvs
Y/zd2NfOEnS4O8ny1YTdu+0Z84MqjWN4ofKH7AO8jt+coSPgsMO/VcJP5rj9
vXj/n5vDeaDqT9vnmwcsflXP48D4+tvdTN0L9mK7Wd56reKC6r9kf9n18Jz+
JRwOanqr1685c8Xe7Ez37RAxDqh51+3rLSIFnqmwOngXxje+z75pv/WExORD
+1mg5t+2T+ROqO38zuiQv0U42Ij7nr3F8/C5MayMUPse2PcnnUv1v/TX/tTv
5ElWoQ/tT1dNX/a455c9xP5H9qx+qZF8y7/bx8ra/b695LG9vObyG7o1n+0h
7nliL7dk5RWW1I/27+0kUmq/PLXP4pVqXsb0yh7ivuf2/ZxpZnNyn9k3Jnw6
I+fywj7/91eZJ6l37CHufWkfGqYzZU7YVXuRpjOmBya/sl9e/OEia9due4j7
X9s31T4IrLiYv3/Z4mXzEh+/sd800UXnt+bJ/RD/vLP38Xzq9rf08n7Low3s
zMbv7cs1T/9//+rufoj/PthfDfyoF8L1aH9asa5F0MEP9huanIU2VT7bDwAp
6+Ng
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQjQ4m81x0465dZI/K3wTn351k+WrC7t1o8ofg/B3+
rRJ+MsfR1J+G8xlff7ubqXsBTf8lOF9Nb/X6NWeuoJl3Hc73LoxvfJ99E838
23B+/hbhYCPue2j2PYDzT/1OnmQV+hDN/kdwfqys3e/bSx6juecJnP/eTiKl
9stTNPc9h/MbEz6dkXN5gebel3C+SNMZ0wOTX6G5/zWcv2zxsnmJj9+g+ecd
nG95tIGd2fg9mv8+wPlpxboWQQcRfABwrnOq
          "]]}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {}, {}, {}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {}, {}, {}}}, {{}, {}}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          LineBox[CompressedData["
1:eJwV2Hk4lF0bAHAkM/NKoZVkzZIkSlLofkgpyk5v2ZUSshUqWpQsrUKKsssa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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1800227#1"]& ]}}, {{{{{}, {
           GraphicsGroupBox[{{
              Directive[
               AbsoluteThickness[4], 
               GrayLevel[1], 
               Opacity[
                NCache[
                 Rational[2, 3], 0.6666666666666666]]], 
              CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}]}]}, {
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}]}]}, {
              FaceForm[
               Directive[
                GrayLevel[1], 
                Opacity[
                 NCache[
                  Rational[2, 3], 0.6666666666666666]]]], 
              EdgeForm[], 
              PolygonBox[{
                
                Offset[{39., 6.500000000000009}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{39., -6.499999999999991}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10.000000000000002`, -6.499999999999998}, {
                 3.3327083219288247`, 0.4999973664511412}], 
                Offset[{9.999999999999998, 6.500000000000002}, {
                 3.3327083219288247`, 0.4999973664511412}]}]}, {
              EdgeForm[], 
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]]}, {}, 
             InsetBox[
              FormBox[
               StyleBox[
                RotationBox["\"H&D\"", BoxRotation -> 0.], {
                 Opacity[1]}, StripOnInput -> False], TraditionalForm], 
              
              Offset[{24.5, 5.440092820663267*^-15}, {3.3327083219288247`, 
               0.4999973664511412}], {0, 0}]}]}}}}, {}}}}, {
    ImageSize -> Large, ImagePadding -> {{10, 80}, {0, 0}}, ImageSize -> 
     Large, PlotLabel -> 
     FormBox["\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(T\\)]\\),  L \
\[Omega] = 100,  \\!\\(\\*SubscriptBox[\\(a\\), \\(Start, 1\\)]\\) = 5,  \
\\!\\(\\*SubscriptBox[\\(a\\), \\(End, 1\\)]\\) = 273\"", TraditionalForm], 
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1.0471975511965979`}, {-0.7023554188454764, 
       8.550641631309501}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Re\"", "\"Im\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.784008193406681*^9, 3.784008260602482*^9, 3.784008749871337*^9, 
   3.7840097288525867`*^9, 3.7840111554853687`*^9, 3.784011266671*^9, 
   3.784011310264739*^9, {3.784016026422641*^9, 3.78401609111334*^9}, {
   3.78401615245691*^9, 3.784016190784045*^9}, {3.784016226190436*^9, 
   3.78401629668106*^9}, 3.784016336658009*^9, {3.78401638983243*^9, 
   3.7840164088104897`*^9}, 3.784016747971592*^9, {3.784016792017174*^9, 
   3.7840168208050947`*^9}, {3.7840183980790253`*^9, 3.784018412930655*^9}, 
   3.784019089274341*^9, 3.784019123264554*^9, {3.784019187175475*^9, 
   3.784019200469664*^9}, 3.784019838142837*^9, 3.78402081911031*^9, 
   3.784020858803377*^9, 3.784021433449581*^9, 3.784026664575961*^9, 
   3.7840271802996197`*^9, 3.784028229174088*^9, {3.784028267415303*^9, 
   3.784028287069981*^9}, 3.784028328742338*^9, 3.784028441443585*^9, 
   3.7840295265223083`*^9, 3.78403301160929*^9, 3.784106017101942*^9, 
   3.784107155595707*^9, 3.784111420748374*^9, 3.784114687407567*^9, 
   3.7841164438851643`*^9, 3.784120929198367*^9, 3.78412803632815*^9, 
   3.784179822935616*^9, 3.784200165110957*^9, 3.7844866639632053`*^9, 
   3.7844867005210648`*^9, 3.784809508671863*^9, 3.784842787998946*^9, 
   3.784913369461863*^9, 3.785223766010748*^9, 3.785224167261716*^9, 
   3.78522482420197*^9, 3.785224964039103*^9, 3.785225657030364*^9, {
   3.785225702495778*^9, 3.785225721797909*^9}, 3.7852258132765293`*^9, 
   3.824366615056058*^9, 3.824369525942259*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3622a7bc-756b-4eaf-8293-1ce9d205fe0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<./Documents/PTA/Programs/H&D/Gamma_data/MGamma_Lo=\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"IntegerPart", "[", 
       RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", "\"\<.txt\>\""}], 
    ",", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{"Re", "[", "\[CapitalGamma]T", "]"}], ",", 
        RowBox[{"Im", "[", "\[CapitalGamma]T", "]"}]}], "}"}], "]"}], "//", 
     "N"}], ",", "\"\<Table\>\"", ",", 
    RowBox[{"\"\<FieldSepatators\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.78391794197721*^9, {3.783935279255686*^9, 3.783935293550865*^9}, {
   3.7839356102926702`*^9, 3.7839356124999*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"In[26]:=",ExpressionUUID->"0df530b7-e923-439e-baea-e6c1a6eaa78b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Add series terms ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "a"], "[", "\[Phi]", "]"}], TraditionalForm]],
  ExpressionUUID->"79e4a037-9a8e-4c48-baac-f4022580e4a3"]
}], "Subsection",
 CellChangeTimes->{{3.783963543050272*^9, 
  3.783963557526662*^9}},ExpressionUUID->"fedd4eb9-6eae-4a21-b0e2-\
a7ab5ba5bce9"],

Cell[CellGroupData[{

Cell["N up", "Subsubsection",
 CellChangeTimes->{{3.783960837242091*^9, 3.783960838572113*^9}, {
  3.8243695507354927`*^9, 
  3.824369554318556*^9}},ExpressionUUID->"e47be504-a46d-46ae-bba3-\
81c0aeafda38"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nup", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]old", "=", "\[CapitalGamma]T"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"\[CapitalGamma]T", "+=", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Reap", "[", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"++", "aEnd"}], ";", 
              RowBox[{"Sow", "[", 
               RowBox[{"ParallelMap", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"STerm", "[", 
                   RowBox[{"aEnd", ",", "#"}], "]"}], "&"}], ",", "\[Phi]"}], 
                "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "1", ",", "Nup"}], "}"}]}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"IntegerPart", "[", 
     RowBox[{"time", "/", "60"}], "]"}], ",", "\"\< min  \>\"", ",", 
    RowBox[{"Mod", "[", 
     RowBox[{"time", ",", "60"}], "]"}], ",", "\"\< s,\\t precision: \>\"", 
    ",", 
    RowBox[{"Precision", "[", "\[CapitalGamma]T", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]plot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"Re", "[", "\[CapitalGamma]T", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"Im", "[", "\[CapitalGamma]T", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"Re", "[", "\[CapitalGamma]old", "]"}]}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Re\>\"", ",", "\"\<Im\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(old\)]\)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{",", ",", "Dotted"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"\[CapitalGamma]plot", ",", "HaDplot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "80"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(T\)]\),  L \[Omega] = \
\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"IntegerPart", "[", 
       RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", 
     "\"\<,  \!\(\*SubscriptBox[\(a\), \(Start, 1\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", "aStart", "]"}], "<>", 
     "\"\<,  \!\(\*SubscriptBox[\(a\), \(End, 1\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", "aEnd", "]"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.783769939471367*^9, 3.783770018353595*^9}, {
   3.783770108944021*^9, 3.783770153643132*^9}, 3.7837702422011003`*^9, {
   3.783770280357477*^9, 3.783770346027903*^9}, 3.7837704066413193`*^9, {
   3.783770855878873*^9, 3.7837708584243107`*^9}, {3.783770955978808*^9, 
   3.783770957013032*^9}, {3.7837710048270206`*^9, 3.783771011505093*^9}, {
   3.783771150758692*^9, 3.783771215706594*^9}, {3.78377146341687*^9, 
   3.783771471063118*^9}, 3.783772198779933*^9, {3.783790379961698*^9, 
   3.783790396877687*^9}, {3.783839578645191*^9, 3.783839603091642*^9}, {
   3.783839766534254*^9, 3.783839811659782*^9}, {3.783840120698718*^9, 
   3.783840177650262*^9}, {3.7838408559221354`*^9, 3.7838408651538973`*^9}, {
   3.7838410518415327`*^9, 3.783841056153949*^9}, {3.783841090902636*^9, 
   3.783841186549324*^9}, {3.783854683353602*^9, 3.783854685815672*^9}, {
   3.783855007266354*^9, 3.78385511862883*^9}, {3.783855292332409*^9, 
   3.783855346321371*^9}, {3.783855394433065*^9, 3.7838554317050247`*^9}, {
   3.783855513173319*^9, 3.783855531681242*^9}, {3.7838557336667633`*^9, 
   3.783855740874134*^9}, {3.7838559963810053`*^9, 3.783855999235242*^9}, {
   3.783862824708028*^9, 3.7838628379936934`*^9}, {3.783862878119883*^9, 
   3.783862944854883*^9}, 3.783862988460733*^9, {3.783863027688533*^9, 
   3.783863035722999*^9}, {3.783863709884098*^9, 3.783863709985516*^9}, {
   3.7838848795039186`*^9, 3.783884879864936*^9}, {3.783884988650066*^9, 
   3.78388499329874*^9}, {3.7838850263827143`*^9, 3.783885036728259*^9}, {
   3.783885140399024*^9, 3.783885140626602*^9}, {3.783885318851645*^9, 
   3.783885349037982*^9}, {3.7838854310782633`*^9, 3.7838854362681427`*^9}, {
   3.783885475541881*^9, 3.783885506685299*^9}, {3.783885804692995*^9, 
   3.78388580531358*^9}, {3.783885856513073*^9, 3.783885857186119*^9}, {
   3.7838860725964947`*^9, 3.783886073371028*^9}, {3.783886323618957*^9, 
   3.783886324550364*^9}, {3.7838864085529633`*^9, 3.7838864091667843`*^9}, {
   3.7838864394269047`*^9, 3.7838864731946983`*^9}, {3.783917850276123*^9, 
   3.783917851837203*^9}, {3.7839186235599318`*^9, 3.7839186238258467`*^9}, {
   3.7839186694376783`*^9, 3.783918669661231*^9}, {3.783918704936264*^9, 
   3.783918705165197*^9}, {3.783919374457486*^9, 3.783919404712943*^9}, {
   3.7839242673728313`*^9, 3.7839242679542103`*^9}, {3.783930424790585*^9, 
   3.783930435187378*^9}, {3.783930496239562*^9, 3.7839305086556797`*^9}, {
   3.78393054513078*^9, 3.783930553117818*^9}, {3.783930584489622*^9, 
   3.78393077423345*^9}, {3.783932855736027*^9, 3.7839328707830143`*^9}, {
   3.783933094849545*^9, 3.783933096659349*^9}, {3.783933306759531*^9, 
   3.783933370068162*^9}, {3.783933470629076*^9, 3.783933471975545*^9}, {
   3.7839337010499697`*^9, 3.783933706811585*^9}, {3.783933774851378*^9, 
   3.783933775789113*^9}, {3.7839339655148478`*^9, 3.783933970377754*^9}, {
   3.78393404257239*^9, 3.7839340751504507`*^9}, {3.7839348687804203`*^9, 
   3.7839348689420767`*^9}, {3.78393495179001*^9, 3.783934952342499*^9}, {
   3.783942708434493*^9, 3.7839427121156893`*^9}, {3.7839644976859007`*^9, 
   3.783964498053041*^9}, {3.783965638372038*^9, 3.783965639206787*^9}, {
   3.7840064922315903`*^9, 3.78400649242918*^9}, {3.7840088832955103`*^9, 
   3.784008883649138*^9}, 3.784033185088587*^9, {3.7841125291291523`*^9, 
   3.784112561647065*^9}, {3.7841147885684958`*^9, 3.784114791516507*^9}, {
   3.7841839183336763`*^9, 3.784183992515758*^9}, {3.784913412329894*^9, 
   3.784913467317196*^9}},
 Background->RGBColor[1., 1., 0.85],
 CellLabel->"In[39]:=",ExpressionUUID->"f9161c48-04ef-40ef-a94c-feea5ffdca31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\" min  \"\>", "\[InvisibleSpace]", 
   "6.508634999999998`", "\[InvisibleSpace]", "\<\" s,\\t precision: \"\>", 
   "\[InvisibleSpace]", "13.728058653062824`"}],
  SequenceForm[
  3, " min  ", 6.508634999999998, " s,\t precision: ", 13.728058653062824`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7839307933931303`*^9, 3.7839311717938747`*^9, 3.7839313125100594`*^9, 
   3.783932914298768*^9, 3.783933246300791*^9, 3.783933751190135*^9, 
   3.7839338142964907`*^9, 3.783934092441187*^9, 3.783934589287581*^9, 
   3.783934717986215*^9, {3.783934864936946*^9, 3.7839348759638243`*^9}, 
   3.783934913101062*^9, 3.7839349706944857`*^9, 3.7839350740375566`*^9, 
   3.7839351581368113`*^9, 3.7839351994666443`*^9, 3.783942717729435*^9, 
   3.783942941261566*^9, 3.783943094899294*^9, 3.783947918195352*^9, 
   3.783947965177853*^9, {3.783948031205003*^9, 3.7839480491434383`*^9}, 
   3.783948319708704*^9, 3.783948427795171*^9, 3.783961623737975*^9, 
   3.78396169989421*^9, 3.783961817331709*^9, 3.7839618745057287`*^9, 
   3.7839619412967453`*^9, 3.783963678146059*^9, 3.783963770164386*^9, 
   3.7839638534103394`*^9, 3.783963913958972*^9, 3.7839639919271727`*^9, 
   3.783964505095907*^9, {3.7839656469026413`*^9, 3.783965674692678*^9}, 
   3.784006503160421*^9, 3.784008924688839*^9, 3.784009911931767*^9, 
   3.784010059481234*^9, 3.78401012277429*^9, 3.784033230632453*^9, 
   3.784033281245346*^9, 3.7840333414452353`*^9, 3.784034412367988*^9, 
   3.784106106032433*^9, 3.784106220864622*^9, 3.7841063358254843`*^9, 
   3.7841064716111593`*^9, 3.7841072673175983`*^9, 3.7841073540958138`*^9, 
   3.78410745445865*^9, 3.784107572074394*^9, 3.78411264049209*^9, 
   3.7841168650469217`*^9, 3.78411693542127*^9, 3.784117030584251*^9, 
   3.784117128542204*^9, 3.784117213191598*^9, 3.784117304599156*^9, 
   3.784117408322926*^9, 3.784117510661921*^9, 3.784122172287778*^9, 
   3.784122242050308*^9, 3.784122328713616*^9, 3.784122418478882*^9, 
   3.784122506791244*^9, 3.78412260058634*^9, 3.784122699497603*^9, 
   3.784122813462421*^9, 3.784128337093938*^9, 3.784128451740679*^9, 
   3.784184096922257*^9, 3.78418532240975*^9, 3.784190762374291*^9, 
   3.784200535233343*^9, 3.784202043278699*^9, 3.78420219251194*^9, 
   3.784202371283887*^9, 3.784203324577321*^9, 3.7842035827047567`*^9, 
   3.784204227071691*^9, 3.784204430717423*^9, 3.784204642673957*^9, 
   3.784204872341175*^9, 3.784206872478887*^9, 3.7842071461002893`*^9, 
   3.784207935059616*^9, 3.78448703018828*^9, 3.784487660810068*^9, 
   3.784488287339941*^9, 3.784488542261848*^9, 3.78448880209156*^9, 
   3.7844890763978767`*^9, 3.784914251295713*^9, 3.7849150598942347`*^9, 
   3.824369763362753*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"9e55d4fc-e86b-44cb-b165-651bd10ec263"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQNmO+Lb/+5XcJjMc9GNu3aR/Zpt+ZVv+vih/E32
ZywP68tPF3S4O8ny1YTdu+1nZzOc1innhcofsn8Rk/VLW0/AYYd/q4SfzHH7
ylnr8pPieKDqT9tff2yxV76Tx4Hx9be7mboX7Cu2vbwwaQUXVP8l+79X//I4
rONwUNNbvX7NmSv2xhNlP0wX5oCad93++r73vO+1WB28C+Mb32fftD+u03ty
534WqPm37eXezeg694PRIX+LcLAR9z37pritZYYcjFD7Htiz3cj2bz/31/7U
7+RJVqEP7YvKC+RNp/yyh9j/yN6p5+5Kt0Xf7WNl7X7fXvLY3u1XidXyhs/2
EPc8sZ85c029WPJH+/d2Eim1X57a56vN3viH8ZU9xH3P7fl2u72aV/DMvjHh
0xk5lxf2ZrphwjJhd+wh7n1pzyXEvYQh6aq9SNMZ0wOTX9nvrHGILLbfbQ9x
/2t7naacpUzfcvYvW7xsXuLjN/Z3fBZdt3E8uR/in3f2e3QWr/tVfXm/5dEG
dmbj9/aut7k2/Hpzdz/Efx/st1/pnWAl9Gh/WrGuRdDBD/aMr3tWfal6th8A
2PDnIA==
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQjQ4m81x0465dZI/K3wTn351k+WrC7t1o8ofg/B3+
rRJ+MsfR1J+G8xlff7ubqXsBTf8lOF9Nb/X6NWeuoJl3Hc73LoxvfJ99E838
23B+/hbhYCPue2j2PYDzT/1OnmQV+hDN/kdwfqys3e/bSx6juecJnP/eTiKl
9stTNPc9h/MbEz6dkXN5gebel3C+SNMZ0wOTX6G5/zWcv2zxsnmJj9+g+ecd
nG95tIGd2fg9mv8+wPlpxboWQQcRfABwrnOq
          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small}]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQPrp+hsfiup6DCZ56Ibd+0i+1NrfEsv6/FD+Zvs
Y/zd2NfOEnS4O8ny1YTdu+0Z84MqjWN4ofKH7AO8jt+coSPgsMO/VcJP5rj9
vXj/n5vDeaDqT9vnmwcsflXP48D4+tvdTN0L9mK7Wd56reKC6r9kf9n18Jz+
JRwOanqr1685c8Xe7Ez37RAxDqh51+3rLSIFnqmwOngXxje+z75pv/WExORD
+1mg5t+2T+ROqO38zuiQv0U42Ij7nr3F8/C5MayMUPse2PcnnUv1v/TX/tTv
5ElWoQ/tT1dNX/a455c9xP5H9qx+qZF8y7/bx8ra/b695LG9vObyG7o1n+0h
7nliL7dk5RWW1I/27+0kUmq/PLXP4pVqXsb0yh7ivuf2/ZxpZnNyn9k3Jnw6
I+fywj7/91eZJ6l37CHufWkfGqYzZU7YVXuRpjOmBya/sl9e/OEia9due4j7
X9s31T4IrLiYv3/Z4mXzEh+/sd800UXnt+bJ/RD/vLP38Xzq9rf08n7Low3s
zMbv7cs1T/9//+rufoj/PthfDfyoF8L1aH9asa5F0MEP9huanIU2VT7bDwAp
6+Ng
          "]]}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small}]]}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small}]]}, {}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          
          Dashing[{
           0, Small}]]}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {}}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          LineBox[CompressedData["
1:eJwV2Hk4lF0bAHAkM/NKoZVkzZIkSlLofkgpyk5v2ZUSshUqWpQsrUKKsssa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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1800227#1"]& ]}}, {{{{{}, {
           GraphicsGroupBox[{{
              Directive[
               AbsoluteThickness[4], 
               GrayLevel[1], 
               Opacity[
                NCache[
                 Rational[2, 3], 0.6666666666666666]]], 
              CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}]}]}, {
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}]}]}, {
              FaceForm[
               Directive[
                GrayLevel[1], 
                Opacity[
                 NCache[
                  Rational[2, 3], 0.6666666666666666]]]], 
              EdgeForm[], 
              PolygonBox[{
                
                Offset[{39., 6.500000000000009}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{39., -6.499999999999991}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10.000000000000002`, -6.499999999999998}, {
                 3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{9.999999999999998, 6.500000000000002}, {
                 3.3327083219288247`, 0.4999973664511412}]}]}, {
              EdgeForm[], 
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]]}, {}, 
             InsetBox[
              FormBox[
               StyleBox[
                RotationBox["\"H&D\"", BoxRotation -> 0.], {
                 Opacity[1]}, StripOnInput -> False], TraditionalForm], 
              
              Offset[{24.5, 5.440092820663267*^-15}, {3.3327083219288247`, 
               0.4999973664511412}], {0, 0}]}]}}}}, {}}}}, {
    ImageSize -> Large, ImagePadding -> {{10, 80}, {0, 0}}, ImageSize -> 
     Large, PlotLabel -> 
     FormBox["\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(T\\)]\\),  L \
\[Omega] = 100,  \\!\\(\\*SubscriptBox[\\(a\\), \\(Start, 1\\)]\\) = 5,  \
\\!\\(\\*SubscriptBox[\\(a\\), \\(End, 1\\)]\\) = 278\"", TraditionalForm], 
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 1.0471975511965979`}, {-0.7025092440665902, 
       8.550641631309501}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Re\"", "\"Im\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(old\\)]\\)\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.783933814451737*^9, 3.783934092655139*^9, 3.783934589411812*^9, 
   3.783934718111712*^9, {3.783934864934649*^9, 3.783934876110159*^9}, 
   3.783934913250105*^9, 3.783934970840982*^9, 3.78393507418666*^9, 
   3.78393515827702*^9, 3.7839351995952187`*^9, 3.783942718011467*^9, 
   3.783942941370125*^9, 3.7839430949553137`*^9, 3.7839479182548103`*^9, 
   3.78394796523276*^9, {3.783948031262261*^9, 3.78394804919936*^9}, 
   3.783948319851568*^9, 3.78394842785178*^9, 3.783961623789283*^9, 
   3.78396169994821*^9, 3.783961817387706*^9, 3.7839618745658617`*^9, 
   3.783961941363553*^9, 3.7839636782224817`*^9, 3.783963770228615*^9, 
   3.7839638534766417`*^9, 3.7839639140282307`*^9, 3.783963991992988*^9, 
   3.783964505167223*^9, {3.7839656469585447`*^9, 3.7839656747491093`*^9}, 
   3.784006503244066*^9, 3.784008924757999*^9, 3.784009912017798*^9, 
   3.784010059564896*^9, 3.7840101228571444`*^9, 3.784033230717916*^9, 
   3.7840332813354263`*^9, 3.784033341530788*^9, 3.7840344124522963`*^9, 
   3.7841061061010447`*^9, 3.784106220922744*^9, 3.7841063358839483`*^9, 
   3.7841064716754208`*^9, 3.7841072673948603`*^9, 3.7841073541642714`*^9, 
   3.784107454520906*^9, 3.78410757213955*^9, 3.784112640548098*^9, 
   3.784116865107349*^9, 3.784116935483305*^9, 3.7841170306454983`*^9, 
   3.784117128611951*^9, 3.7841172132514343`*^9, 3.784117304661635*^9, 
   3.784117408382434*^9, 3.784117510723382*^9, 3.784122172349969*^9, 
   3.784122242247787*^9, 3.784122328772478*^9, 3.7841224185404882`*^9, 
   3.784122506855568*^9, 3.784122600647079*^9, 3.784122699555739*^9, 
   3.7841228135238132`*^9, 3.784128337153208*^9, 3.784128451802732*^9, 
   3.784184096981266*^9, 3.784185322481008*^9, 3.7841907624309797`*^9, 
   3.7842005352932577`*^9, 3.784202043345837*^9, 3.7842021925813637`*^9, 
   3.784202371349432*^9, 3.784203324632545*^9, 3.784203582769154*^9, 
   3.7842042271352253`*^9, 3.7842044307823668`*^9, 3.784204642740692*^9, 
   3.784204872411861*^9, 3.7842068725473347`*^9, 3.78420714620929*^9, 
   3.784207935131443*^9, 3.784487030256383*^9, 3.784487660928649*^9, 
   3.784488287398945*^9, 3.7844885423275013`*^9, 3.7844888021574306`*^9, 
   3.784489076520095*^9, 3.784914251371592*^9, 3.784915059944069*^9, 
   3.824369763423584*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"1d750db6-46cf-49c6-87c2-88433cfad698"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<./Documents/PTA/Programs/H&D/Gamma_data/MGamma1_Lo=\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"IntegerPart", "[", 
       RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", "\"\<.txt\>\""}], 
    ",", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{"Re", "[", "\[CapitalGamma]T", "]"}], ",", 
        RowBox[{"Im", "[", "\[CapitalGamma]T", "]"}]}], "}"}], "]"}], "//", 
     "N"}], ",", "\"\<Table\>\"", ",", 
    RowBox[{"\"\<FieldSepatators\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.78391794197721*^9, {3.783935279255686*^9, 3.783935293550865*^9}, {
   3.7839356102926702`*^9, 3.7839356124999*^9}, 3.784915112290165*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"In[41]:=",ExpressionUUID->"a99c497a-a7c0-4858-b3a1-49aa1f12c440"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "100"}], ";", 
  RowBox[{"\[Omega]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"\"\<./Documents/PTA/Programs/H&D/Gamma_data/MGamma1_Lo=\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", "\"\<.txt\>\""}],
       ",", "\"\<Table\>\"", ",", 
      RowBox[{"\"\<FieldSepatators\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{
      "\"\<./Documents/PTA/Programs/H&D/Gamma_data/MGamma12_Lo=\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", "\"\<.txt\>\""}],
       ",", "\"\<Table\>\"", ",", 
      RowBox[{"\"\<FieldSepatators\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"\"\<./Documents/PTA/Programs/H&D/Gamma_data/MGamma2_Lo=\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", "\"\<.txt\>\""}],
       ",", "\"\<Table\>\"", ",", 
      RowBox[{"\"\<FieldSepatators\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data4", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"\"\<./Documents/PTA/Programs/H&D/Gamma_data/MGamma3_Lo=\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}], "<>", "\"\<.txt\>\""}],
       ",", "\"\<Table\>\"", ",", 
      RowBox[{"\"\<FieldSepatators\>\"", "\[Rule]", "\"\< \>\""}]}], "]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7852300949175262`*^9, 3.7852301228046217`*^9}, {
  3.785230221074417*^9, 3.785230249581056*^9}, {3.785230318106447*^9, 
  3.785230380529065*^9}, {3.785749264184808*^9, 3.785749275352187*^9}, {
  3.786108497536401*^9, 3.786108552300191*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7e2a8718-dfb4-40e2-b8da-543962235ae8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"data1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"data2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"data3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"data4", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Re\[CapitalGamma]", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"data1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"data2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"data3", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"data4", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[CapitalGamma]", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"data1", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"data2", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"data3", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"data4", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.785230339173861*^9, 3.7852303516743717`*^9}, {
  3.7852303896073303`*^9, 3.785230492394017*^9}, {3.785230932874755*^9, 
  3.785231020224893*^9}, {3.785749342695073*^9, 3.7857493978804293`*^9}, {
  3.7857495132360067`*^9, 3.785749514531719*^9}, {3.786108568980946*^9, 
  3.786108603747973*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8deb8c0c-d162-42d7-b75c-d6c6dca429e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]plot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "Re\[CapitalGamma]"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "Im\[CapitalGamma]"}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Re\>\"", ",", "\"\<Im\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"\[CapitalGamma]plot", ",", "HaDplot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "80"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(T\)]\),\\t  L \[Omega] = \
\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"IntegerPart", "[", 
       RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.785230520800088*^9, 3.7852305900833263`*^9}, {
  3.785231058742022*^9, 3.785231059193077*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f4bb7024-65d6-4785-816e-68a3707574be"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFlnk4VO//xodsMfaKSoslQkq0KOU+SqSoSKulJErrRym0R982RYVKm1BZ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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJx11XlU01cWB3AEoiAoVCygRlvRikWiCC60tCyKtbSilR1bUYoE3NpSsQgI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          "]]}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {}, {}, {}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {}, {}, {}}}, {{}, {}}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          LineBox[CompressedData["
1:eJwV2Hk4lF0bAHAkM/NKoZVkzZIkSlLofkgpyk5v2ZUSshUqWpQsrUKKsssa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           "]]}, 
         Annotation[#, "Charting`Private`Tag$4921#1"]& ]}}, {{{{{}, {
           GraphicsGroupBox[{{
              Directive[
               AbsoluteThickness[4], 
               GrayLevel[1], 
               Opacity[
                NCache[
                 Rational[2, 3], 0.6666666666666666]]], 
              CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}]}]}, {
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327083219288247`, 
                 0.4999973664511412}]}]}, {
              FaceForm[
               Directive[
                GrayLevel[1], 
                Opacity[
                 NCache[
                  Rational[2, 3], 0.6666666666666666]]]], 
              EdgeForm[], 
              PolygonBox[{
                
                Offset[{39., 6.500000000000009}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{39., -6.499999999999991}, {3.3327083219288247`, 
                 0.4999973664511412}], 
                
                Offset[{10.000000000000002`, -6.499999999999998}, {
                 3.3327083219288247`, 0.4999973664511412}], 
                
                Offset[{9.999999999999998, 6.500000000000002}, {
                 3.3327083219288247`, 0.4999973664511412}]}]}, {
              EdgeForm[], 
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]]}, {}, 
             InsetBox[
              FormBox[
               StyleBox[
                RotationBox["\"H&D\"", BoxRotation -> 0.], {
                 Opacity[1]}, StripOnInput -> False], TraditionalForm], 
              
              Offset[{24.5, 5.440092820663267*^-15}, {3.3327083219288247`, 
               0.4999973664511412}], {0, 0}]}]}}}}, {}}}}, {
    ImageSize -> Large, ImagePadding -> {{10, 80}, {0, 0}}, ImageSize -> 
     Large, PlotLabel -> 
     FormBox["\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(T\\)]\\),\\t  \
L \[Omega] = 100\"", TraditionalForm], DisplayFunction -> Identity, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 3.141592653589793}, {-1.2853851112033317`, 
       5.497803309932433}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Re\"", "\"Im\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.785230591992528*^9, 3.78523102696297*^9, 
  3.785231060377735*^9, 3.7857494033635178`*^9, 3.785749482862842*^9, 
  3.785749518132906*^9, 3.786108629562025*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"83050e1f-25e6-416a-8b62-644420cf59cd"]
}, Open  ]],

Cell["Rescaled with \[Beta]", "Text",
 CellChangeTimes->{{3.7857495460190783`*^9, 
  3.785749564593072*^9}},ExpressionUUID->"a54b5b6f-bb51-4c4e-9a15-\
c0799804b68d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   FractionBox["3", 
    RowBox[{"4", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HaD", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"3", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "3"], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"Cos", "[", "\[Xi]", "]"}]}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"Cos", "[", "\[Xi]", "]"}]}], "2"], "]"}], "-", 
         FractionBox["1", "6"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HaDplot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"HaD", "[", "\[Xi]", "]"}], ",", 
       RowBox[{
        RowBox[{"HaD", "[", "\[Xi]", "]"}], "-", "0.03"}], ",", 
       RowBox[{
        RowBox[{"HaD", "[", "\[Xi]", "]"}], "+", "0.03"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Xi]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Gray", ",", "Gray"}], "}"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLabels", "\[Rule]", "\"\<H&D\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]plot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"\[Beta]", " ", "Re\[CapitalGamma]"}]}], "}"}], "]"}], ",", 
       
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"\[Beta]", " ", "Im\[CapitalGamma]"}]}], "}"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Re\>\"", ",", "\"\<Im\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"\[CapitalGamma]plot", ",", "HaDplot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"10", ",", "80"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(T\)]\),\\t  L \[Omega] = \
\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"IntegerPart", "[", 
       RowBox[{"L", " ", "\[Omega]"}], "]"}], "]"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7857496102796907`*^9, 3.785749634559565*^9}, {
  3.78575083803374*^9, 3.785751057794937*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1cd95b73-778c-4748-9056-65b1226ed532"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxFlnk4lG3/xmUXpScqFUWbpaTS4kk5h1RUKFtaJdGizVMS0l6k8JQUIkt7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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJx11XlU01cWB3AEoiAoVCygRlvRikWiCC60tCyKtbSilR1bUYoE3NpSsQgI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          "]]}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {}, {}, {}}, {{
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {}, {}, {}}}, {{}, {}}}, {
      GraphicsComplexBox[CompressedData["
1:eJxF2nk8VN//B3BZh1RaFCWkSJIkSUXnktAmCS2kKJIkJCQtJJVUkhTJEkmK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       
       "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           GrayLevel[0.5], 
           Opacity[0.2]], 
          GraphicsGroupBox[{
            PolygonBox[CompressedData["
1:eJwl1He8jmUYB/DjHA0zhAihZGXvreysyqayErIVGip77xXZM7OsioyGXSpR
drLLKNLQoPS9Pv3x/fyu63re9znnuZ/7fnO379moR2JCQkIyEpISEgYp3jJo
xS9k5xwzuMFl1w/LMVynAT8ynz2ufSpfoyoXmE1avmMyTVjvc5tlT4rHH+eE
2VdyKLXIxGCzpfJJcsTfifvzLlv0vShBsri/2RCWqZ/iPn7Sf8Z7DGUYwxnB
SEYxmjGMZRzjmcBEJrHcfZ4mJ1f0e3mfyawwa00uruo/ZwNb9b0pSSInzaaw
Ut2G3Pys/4KNfKh/nlIkccpsKqvUbbmfa/ov+YCP9C9QmuScNpvG2+p2PBDv
Tr8vnl/9Og9zF5vMPpZ9KMNtnDHbL4dRm8y8YfaObE8efo33E8+vHsAjpGOz
2SeyL2W5neNM4AnOun5ADqcO98T/yzSaM9311fIZHuQ8b/Kb+RE5lj9oGO+T
BeyPtZYD43NU4yJz+If0seZM4S+axnqzmFts8f1tsl88F+X4npnc5A6+ZSJ/
0ijePQs557tfyxE8yiXmkiXWMdaNFszwuTWyA3n5XX9UjuMxDsT7l4OoTga2
mm2XL1KeO2M9zL6RI6lL1lgfs7XyWfJxPf6n2Efs0L9EBVLEc5nNZJ26I/lj
PeOesY+YxXqzThSI59UfjD3C7DhrZp0pGGupPxTvmznMZR7zWcBCFrGYJfE7
Euc3zmScozgvcQZiX8eZdL/neIi/4zcl3kns4ThfZl0oxI3YB7EusR/jfJl1
pXC8q1jTeGZ26l+mIin5IfZVnC91N4rE3tAfi8+yS/8KlUjFhXhfcb7U3SnK
v/rjce7Ug6nB3ewy2y37U5nUsf9i3eQo6nEva802yfiBLRZ7L/6+HM/jscfi
jMoh1CQjp5hKM3a7vke+SpV4JmaRhhNMojFXWRR7Md6PHB37jfpcZl48C9k4
y/RYc1pyjSWJ///2r/P9EnJgcmeR3hzVvyLv4Rlm6V+XOenK5/q+MiXN6KJ/
QPbka3V6+TTj1NlkJz5U36SOurY8REZ1W6aqd5Kkfoyn1F+RVt2KAeo1XKGC
vricyV5S6JvynHosW7lBbbNacgo7SNQ35Ml4FlbzE+XNisnOjGELf1PLvKZs
xWu8w4+UMy8qOzGazfxFTfMasiWv8jaXKWteRFanBf1ZxSXKuFZYVqN5rDkr
uUhp1wrJhyhIAfKTj7w8SJ5Yd+4nN7nIyX3k4BGa8TIruEAp980uH6YpL7Gc
HyjpWjZZlSa8yDK+p4Rr98qOjGITf1LDvIpsTD+Wcp7i5lnlm3zGnfomPKse
yQf8EetiVllOZjvJ9A1opN5HGnVL+qrf4hzF9FnkETKr2zMjnjv2Ip+q75CN
6RDrI3twIJ5Xpos9xoh4V/FcdGSj/gV5Pd6JrCQHyDz04mCspbybNkyKvSFz
xP5jm76PTKA+T8R7kd35MtZTpqYFffRZYz1Yoj5L0Thz8jCZ1O2Yrt7D7bEm
cR7V+7kr9jLD1Rv4Pd63vqKcyCfcop7Z4/FcLOYMRcwyyzfYzW3xv8Y6qofx
Pr/FHjGrICfwMf9SN86ofJ5FnKawWSbZjqG8x6+xj8zLy4b0ZiGnKGSeUbZl
CO/yC1XMy8kG9GIBJ+MMxJrLNgxmPdeobF5W1qcn8/mOguYZZJl4fnowjxMU
cC29TBdrSNrYY6QmFSlJEfs19lCse6wPySkdz0935vIt+d0vSbZmEOv4mUrm
peSjdGMOx8lnniinsSvuG+8nfi/VA1nLVSqalZTfkEHdmvHq7LIzH6n/ifur
68hcshtfqPvJVDSP32t9/zgvcRaYHe9OHpN5ZTL5H9fAh8s=
             
             "]]}]}, {}, {}, {}}, {{}, {}, {}, 
         TagBox[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]], 
           LineBox[CompressedData["
1:eJwl1He8j2UYB+Bjb469HefYI9kroyhRIRKVSKisnCh7R0qErCINoiWrZY8W
SjTsERWlYVT2KK7744/r973v+/2d9z3v8zznJHdNbds3TUJCwmgfkWV97Jf9
5VzZXRZiGL31HWQ2BrJN30eWpLm6hfxPbqCHuhiT1Z1lHnaqa3CT+pRcHs+l
E3ebpWeTeiZpKac/IF+N58T9qUkD87/lB4yJ+5OO8uYH5Ws8zh3UIj0ZyEgm
MpOFrGQjOznISS4SyU0F9/tRvk5f7qQ2eajo2iH5BqncRR0amv8jP+RpHiIv
lcwPy3k8QUvq0sj8X/kRY+lCPiqb/yTn049W1KOx+Wn5MeN4mPzcYP6zfDP2
jtbx/mb/y41MoT43m52Rn/AMXWljloHN6lkUoIr+F7mAJ2N/4v3NrspPmRr7
yC1mZ+UKxtNRn4vv1d1oq87IFvVL8fuq87NHXZAb1UfkQh5RF+Yp9X0yO4PY
Hvspk2kTax0HNb7HZ8qesjgjeDHWXOZlCLtivWVpRtFA30Sei/eSK+WjsgjD
eVb/oExkMD/E3ssUuqvvkZn4St1LluDlWEdZgL3qQlRVH5VvMYD79Tn4NtYk
9j/+3vhcPS3ODU315+Uqnov1oJ1ZZr5Wz6Yw1fS/yrcZGL9TnCNuNb8gVzMh
3osiVDf/Tb7DoLhnnCOKUsO1Y/JdBnNvnBGKUdO13+V7DKF97DfFKUESJUkm
hVKUpgxlKUd5KlCRSnGuqeW+f8hFDKVD7EmcYWq79qd8n2FxDmJd4jxSx7W/
5GKGx5rGO3Ob+UW5hud5LM4Vdc2PyyWM4IH4Ls3ML8m1TKRH7Bf1zE/IpYyM
s0wrs7R8oZ4eP8vt+styHZPi/MW6mWVhq3pO7BH19SflMkbF8/U5+S7OGK3V
6fhSPYMu6nzsjmfQXH1Fro93UhflBXUnmZsd6lRZil6xPzIrA/hG31smMZJX
9N1kQYayT99Plklz/X9/df013wGidg==
            "]]}, 
          Annotation[#, "Charting`Private`Tag$5805#1"]& ], 
         TagBox[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            GrayLevel[0.5]], 
           LineBox[CompressedData["
1:eJwV1HfAzVUYB/D7IpqkpR1tTVEqTQpJU6Sl8VZKijS0Ze+9s70vbUUqMpto
Z1RKpFBKJQ2Uhs/3j899zvP8xr3nnOfcasVtm7QpKhQKHX104skyhcI1/MaB
rGUk29jg+udiHzZzMT8xgUWuvSs+xjmsZwwVWcVgmjLdfbPFtpxEgZVqn4hd
acDedFZ7SryWg/I9eT8vM0d+NzUpyvvVuvC08XUczM/y93iFrnSjOz3oSS96
04e+9KM/AxjIIJ7xnhYcwi/y93mVwTyrdj1V2Sj/gBnMlbejFmX4Wm0Izxnf
QDV+lX/ITObJ7+FkyrJabSjPG9/IoWySf8RrzJffyymU4xu1YUwxvonDsnfy
jzN/4w6cSyVmqb0u3kdtduBbtcViNxqyD8PVXhCLOZzfsz+Zv/Hj1GV3Zqu9
Id7PqZRnBQO4nDWuLxG7cwFV8nsZRnNGuP6ieDNHsI4n+EN9udiXLVyS/WQi
i7PWYsfcRz1+YCz/UjlrzhD+olnWm0n8zxzPvym2z7w4je8YxT9U4CsGspUm
2XtKWOvZpWIPGvEj49g365h14ypGum+qeAtH8qf8C7Efl7Ik+y924jz2YK7a
W+IDnM6OWQ+1ZWJPLmS/rI/aNPFWjmJzflP6iLflD1KHnTIvtVG8ZNySo7Oe
eWf6iNFMV7uN6pmv/NP0CGNy1tRu55ispfyz7DdjGcd4JjCREkqZxOT8j+T8
5kzmHOW85Aykr3Mmva8Vx/J3/lOyJ+nhnC+1OziObemDrEv6MedLrTXHZ6+y
ppkz78gf4gx25vv0Vc6X8Z2ckN6Qf5l7WSB/mDPZhfXZr5wv47s4kf/kK3Lu
jDtzPnuyQG2h+AhnsWv6L+sm9qIx+zNNbZbYhhrpvXy/2J/L0mM5o2IX6rMX
qxnKlSx0fZH4KGdnToxmN1YyiCvYSGl6Mfsj9k6/cREbGJ+5cABrGJE152o2
MZlCWT3i+e1RfuN3
            "]]}, 
          Annotation[#, "Charting`Private`Tag$5805#2"]& ], 
         TagBox[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            GrayLevel[0.5]], 
           LineBox[CompressedData["
1:eJwV03eAj3UcB/DfuePsedaZd/ZVyh5JRYmGVUhFMsrIHcpe11IilVU0KEXD
LKtFi8qIyk4DpUFRURTy+vzxuvfn83l+9zy/5/v9/jJ653TOTkokErn+JCUn
EjVTEol9cph8VvaV5RjLIH03WYgRbNXfLavSVt1OnpXr6a+uyDR1T1mSHeoG
XKo+JleQSw86mqWwUT2LPNTSfy2fi+fE/WlIC/Pj8g3ui/uTTG3z/fJ5BnMt
jUghL/lIJT8FKEghClOEohSjOCWo437fyHlkcx2NKUmWa9/K+eRwPU24zPwP
+Sb3czuluMD8O/kCQ7iBprQ0/1Ou5AF6kcaF5t/LFxlKe5pxuflfchUPcgel
ucj8gFwQe0eHeH+zc/J9Hqc5V5idkKt5iN50MsvLJ+rZlKGu/qB8iXtif+L9
zf6XH/BE7CNXmp2Ua5jErfpifKHuQ2d1Pj5VPxXfV12a3eqyXKw+JF+mn7o8
96pvloUZyeexnzKDTrHWMhGf40P9AFmJ8TwZay5LMZqdsd6yOhNpoW8l/473
kmvlnTKdcTysv00WZxRfxt7LTPqqb5SpfKYeKCvzdKyjLMMedTkuUf8gFzKc
7voibIs1if1XJ/GRenqcG1rr/5Fv8UisBzeZ5WeTeg7lqaf/US5iRHynOEdc
ZX5Kvs3keC/SqW9+WL7CyLhnnCMq0MC1n+SrjKJLnBEq0tC1n+VrjKZr7DeV
qEwVqpJBJtWoTg1qUova1CErfgNxrmnkvr/I1xlDt9iTOMM0du1XuZixcQ5i
XeI80sS1I3IJ42JN45252vy0fIdHuSvOFU3Nj8qljOeW+CxtzP+V7zKF/rFf
NDP/TS5jQpxl2pvl4WP1jPhfrtH/J99japy/WDezAmxWz409orn+d7mcifF8
fVG2xxmjgzqZDeqZ9FKnsSueQVv1Gbku3kldgcfUPWQJvlLnyGoMjP2RBRnO
Fv0gWYUJPKPvI8syhr36obIGudTXnwdkU6b2
            "]]}, 
          Annotation[#, "Charting`Private`Tag$5805#3"]& ]}}], {{{{{}, {
           GraphicsGroupBox[{{
              Directive[
               AbsoluteThickness[4], 
               GrayLevel[1], 
               Opacity[
                NCache[
                 Rational[2, 3], 0.6666666666666666]]], 
              CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327080270130094`, 0.4999976293335978}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327080270130094`, 
                 0.4999976293335978}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327080270130094`, 
                 0.4999976293335978}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327080270130094`, 
                 0.4999976293335978}]}]}, {
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]], 
              BSplineCurveBox[{
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.2070425005395804`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2384584270754786`, 0.4999999999999972}], 
                Offset[{0., 0.}, {3.2698743536113763`, 0.4999999999999972}], 
                Offset[{0, 0}, {3.3327080270130094`, 0.4999976293335978}], 
                
                Offset[{5., 1.1102230246251565`*^-15}, {3.3327080270130094`, 
                 0.4999976293335978}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327080270130094`, 
                 0.4999976293335978}], 
                
                Offset[{10., 2.220446049250313*^-15}, {3.3327080270130094`, 
                 0.4999976293335978}]}]}, {
              FaceForm[
               Directive[
                GrayLevel[1], 
                Opacity[
                 NCache[
                  Rational[2, 3], 0.6666666666666666]]]], 
              EdgeForm[], 
              PolygonBox[{
                
                Offset[{39., 6.500000000000009}, {3.3327080270130094`, 
                 0.4999976293335978}], 
                
                Offset[{39., -6.499999999999991}, {3.3327080270130094`, 
                 0.4999976293335978}], 
                
                Offset[{10.000000000000002`, -6.499999999999998}, {
                 3.3327080270130094`, 0.4999976293335978}], 
                
                Offset[{9.999999999999998, 6.500000000000002}, {
                 3.3327080270130094`, 0.4999976293335978}]}]}, {
              EdgeForm[], 
              Directive[
               RGBColor[
               0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
               AbsoluteThickness[1.25]]}, {}, 
             InsetBox[
              FormBox[
               StyleBox[
                RotationBox["\"H&D\"", BoxRotation -> 0.], {
                 Opacity[1]}, StripOnInput -> False], TraditionalForm], 
              
              Offset[{24.5, 5.440092820663267*^-15}, {3.3327080270130094`, 
               0.4999976293335978}], {0, 0}]}]}}}}, {}}}}, {
    ImageSize -> Large, ImagePadding -> {{10, 80}, {0, 0}}, ImageSize -> Full,
      PlotLabel -> 
     FormBox["\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(T\\)]\\),\\t  \
L \[Omega] = 100\"", TraditionalForm], DisplayFunction -> Identity, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 3.141592653589793}, {-0.3068630913371037, 
       1.3125038593840954`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Re\"", "\"Im\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.785749637826502*^9, 3.785751018558571*^9, 
  3.785751058558075*^9, 3.786108647051949*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"3895eb2a-7b74-4b3f-89cc-dc853ae114f4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1279, 1371},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1287, 27, 128, "Input",ExpressionUUID->"70edeeff-3ed7-48e5-bf5e-5c546a1548a4"],
Cell[1870, 51, 1341, 25, 74, "Output",ExpressionUUID->"eea45fda-670b-486c-a358-779a6252c2e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3248, 81, 59406, 1407, 2926, "Input",ExpressionUUID->"a43aa9f3-a591-4c99-ac98-5587762a8800"],
Cell[62657, 1490, 830, 13, 35, "Print",ExpressionUUID->"b77e92a8-e955-4e3d-9ff3-6ac5e10cbb35"]
}, {2}]],
Cell[CellGroupData[{
Cell[63521, 1508, 4794, 112, 413, "Input",ExpressionUUID->"bda40496-8555-4b0f-bd41-e71c4d755d8d"],
Cell[68318, 1622, 422, 7, 31, "Print",ExpressionUUID->"6fcb7baf-7b29-450e-a753-77e31bec0007"]
}, {2}]],
Cell[CellGroupData[{
Cell[68774, 1634, 6915, 159, 457, "Input",ExpressionUUID->"91ca1bff-6bb5-477a-85c2-bd34a883da45"],
Cell[75692, 1795, 887, 18, 31, "Print",ExpressionUUID->"46400b11-0f01-453f-bc05-b046e73fda52"],
Cell[76582, 1815, 6525, 124, 455, "Output",ExpressionUUID->"8efea1ba-bb88-4d96-99e5-24d865e84786"]
}, {3}]],
Cell[CellGroupData[{
Cell[83141, 1944, 1920, 47, 379, "Input",ExpressionUUID->"2c876398-3594-4668-aad7-bb90cd7ed821"],
Cell[85064, 1993, 624, 13, 31, "Print",ExpressionUUID->"b96f1107-faf7-401b-bbe3-1652d8861b7f"]
}, {2}]],
Cell[85700, 2009, 674, 19, 39, "Input",ExpressionUUID->"a655dd17-5515-4ffa-b795-a1fd8f7b2ffb"],
Cell[86377, 2030, 565, 14, 39, "Input",ExpressionUUID->"ae385ae9-dfdd-4356-aca4-bce8119ee8c2"],
Cell[CellGroupData[{
Cell[86967, 2048, 2891, 73, 315, "Input",ExpressionUUID->"fc833541-fe44-4cd5-abe8-d8ab20a6c271"],
Cell[89861, 2123, 9802, 175, 151, "Output",ExpressionUUID->"21ec7490-c9f0-4da6-817b-fe757e67551c"]
}, {2}]],
Cell[99675, 2301, 128, 3, 39, "Input",ExpressionUUID->"7d48435b-3866-4fb5-85ab-12ad6ee005ba"],
Cell[CellGroupData[{
Cell[99828, 2308, 11714, 219, 416, "Input",ExpressionUUID->"11be433f-fbc1-4231-acf6-45bfde1d24b7"],
Cell[CellGroupData[{
Cell[111567, 2531, 779, 16, 31, "Print",ExpressionUUID->"801b3022-026c-468e-81a3-e61a394df092"],
Cell[112349, 2549, 755, 15, 31, "Print",ExpressionUUID->"bd48822d-d97e-46d4-aac3-7697fadf99aa"],
Cell[113107, 2566, 778, 16, 31, "Print",ExpressionUUID->"8454f790-6855-484a-9a99-1ae96509cc41"],
Cell[113888, 2584, 778, 16, 31, "Print",ExpressionUUID->"30100362-8bf5-41e9-b6e2-6f3da23d509d"],
Cell[114669, 2602, 778, 16, 31, "Print",ExpressionUUID->"7176ab7c-1c08-4e75-a66b-b1d072bc7599"],
Cell[115450, 2620, 774, 16, 31, "Print",ExpressionUUID->"710217b2-5e81-4ad3-979d-418df4253352"],
Cell[116227, 2638, 776, 16, 31, "Print",ExpressionUUID->"2755bd8b-250e-4283-b99f-aa286c499688"],
Cell[117006, 2656, 776, 16, 31, "Print",ExpressionUUID->"2127eb2a-3a8c-4049-9b97-5c7db81200d1"],
Cell[117785, 2674, 776, 16, 31, "Print",ExpressionUUID->"3d80df52-8f1e-49e7-8fb9-21c8f1b7c04a"],
Cell[118564, 2692, 752, 15, 31, "Print",ExpressionUUID->"2f426cbc-ac6f-40cf-9c5b-c95678bda61a"],
Cell[119319, 2709, 772, 16, 31, "Print",ExpressionUUID->"b1beb168-fb33-48bd-b6f9-3da5e62ee67b"],
Cell[120094, 2727, 772, 16, 31, "Print",ExpressionUUID->"b90dc9aa-0131-4bb2-9571-a7b04ff07677"],
Cell[120869, 2745, 778, 16, 31, "Print",ExpressionUUID->"72f879e9-c468-4ec4-80f4-9eeb2200a48e"],
Cell[121650, 2763, 776, 16, 31, "Print",ExpressionUUID->"3594459e-8fc9-4ba2-9370-c1f8141d4ec5"],
Cell[122429, 2781, 779, 16, 31, "Print",ExpressionUUID->"ef64ffab-15ef-479b-bfc5-e6fe511377ea"],
Cell[123211, 2799, 773, 16, 31, "Print",ExpressionUUID->"51459cc7-5db0-4c02-a27b-7ddcdc4930c6"],
Cell[123987, 2817, 776, 16, 31, "Print",ExpressionUUID->"26022ac5-c368-4b99-96df-80369ff68872"],
Cell[124766, 2835, 776, 16, 31, "Print",ExpressionUUID->"a1e7539f-8243-4568-927e-5d6ed3ed9c3a"],
Cell[125545, 2853, 776, 16, 31, "Print",ExpressionUUID->"c3830dc3-3c17-4bf0-b776-a96980d41861"],
Cell[126324, 2871, 773, 16, 31, "Print",ExpressionUUID->"9de86285-0094-4359-bd67-50b9cad99769"],
Cell[127100, 2889, 754, 15, 31, "Print",ExpressionUUID->"d7cede83-5da2-43af-be2e-7f7b0e8b764a"],
Cell[127857, 2906, 776, 16, 31, "Print",ExpressionUUID->"f6998f9f-d94b-45f7-b0d4-998015943bc8"],
Cell[128636, 2924, 778, 16, 31, "Print",ExpressionUUID->"6d1ebe9e-66dd-40f4-9ba3-6db652604ca5"],
Cell[129417, 2942, 773, 16, 31, "Print",ExpressionUUID->"01030c3f-9d45-4fab-9109-83a8d9b5cae3"],
Cell[130193, 2960, 778, 16, 31, "Print",ExpressionUUID->"630f0fb0-43e6-4a78-9188-4f67449af85b"],
Cell[130974, 2978, 554, 13, 51, "Print",ExpressionUUID->"36e8704c-8983-4802-b614-fee821107b2b"]
}, Open  ]],
Cell[131543, 2994, 27218, 530, 421, "Output",ExpressionUUID->"3622a7bc-756b-4eaf-8293-1ce9d205fe0b"]
}, Open  ]],
Cell[158776, 3527, 920, 22, 89, "Input",ExpressionUUID->"0df530b7-e923-439e-baea-e6c1a6eaa78b"],
Cell[CellGroupData[{
Cell[159721, 3553, 346, 10, 69, "Subsection",ExpressionUUID->"fedd4eb9-6eae-4a21-b0e2-a7ab5ba5bce9"],
Cell[CellGroupData[{
Cell[160092, 3567, 206, 4, 57, "Subsubsection",ExpressionUUID->"e47be504-a46d-46ae-bba3-81c0aeafda38"],
Cell[CellGroupData[{
Cell[160323, 3575, 7120, 143, 329, "Input",ExpressionUUID->"f9161c48-04ef-40ef-a94c-feea5ffdca31"],
Cell[167446, 3720, 2867, 46, 31, "Print",ExpressionUUID->"9e55d4fc-e86b-44cb-b165-651bd10ec263"],
Cell[170316, 3768, 33488, 657, 529, "Output",ExpressionUUID->"1d750db6-46cf-49c6-87c2-88433cfad698"]
}, Open  ]],
Cell[203819, 4428, 943, 22, 89, "Input",ExpressionUUID->"a99c497a-a7c0-4858-b3a1-49aa1f12c440"],
Cell[204765, 4452, 2444, 57, 272, "Input",ExpressionUUID->"7e2a8718-dfb4-40e2-b8da-543962235ae8"],
Cell[207212, 4511, 2031, 54, 98, "Input",ExpressionUUID->"8deb8c0c-d162-42d7-b75c-d6c6dca429e7"],
Cell[CellGroupData[{
Cell[209268, 4569, 1506, 39, 98, "Input",ExpressionUUID->"f4bb7024-65d6-4785-816e-68a3707574be"],
Cell[210777, 4610, 32952, 628, 419, "Output",ExpressionUUID->"83050e1f-25e6-416a-8b62-644420cf59cd"]
}, Open  ]],
Cell[243744, 5241, 165, 3, 45, "Text",ExpressionUUID->"a54b5b6f-bb51-4c4e-9a15-c0799804b68d"],
Cell[CellGroupData[{
Cell[243934, 5248, 3028, 87, 270, "Input",ExpressionUUID->"1cd95b73-778c-4748-9056-65b1226ed532"],
Cell[246965, 5337, 48483, 897, 419, "Output",ExpressionUUID->"3895eb2a-7b74-4b3f-89cc-dc853ae114f4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


